NLO QCD Corrections to Inclusive $b \rightarrow c \ell \bar{\nu}$ Decay Spectra up to $1/m_Q^3$

We present analytical results for higher order corrections to the decay spectra of inclusive semileptonic heavy hadron weak decays using the heavy quark expansion (HQE). We compute analytically the spectrum of the leptonic invariant mass for $B \rightarrow X_c \ell \bar{\nu}$ up to and including terms of order $1/m_Q^3$ within the HQE at next-to-leading order (NLO) in $\alpha_s$. The full dependence of the differential rate on the mass of the final-state quark is taken into account. We discuss the implications of our results for the precision determination of the CKM matrix element $|V_{cb}|$.

==> anc/Coef.m <==
Print["Loading coefficients..."]
Print["Coefficients differential width: C0, Cv, C\[Mu]G, C\[Rho]D"]
Print["Darwin coefficient moments: M0\[Rho]D, M1\[Rho]D, M2\[Rho]D, M3\[Rho]D, M4\[Rho]D"]
Print["Darwin coefficient moments at rcut=0: M0\[Rho]D0, M1\[Rho]D0, M2\[Rho]D0, M3\[Rho]D0, M4\[Rho]D0"]
Print["T. Mannel, D. Moreno and A. A. Pivovarov"]
Print["Center for Particle Physics Siegen, Theoretische Physik 1, Universität Siegen, 57068 Siegen, Germany"]
C0 = 48*Pi^2*(-xm + xp)*((3 - 2*xp)*xp + xm^2*(-2 + 3*xp) + 
       xm*(3 + xp*(-8 + 3*xp))) - 
     (CF*\[Alpha]s*(12*Pi^2*(xm - xp)*(8 + 3*xp - 6*xp^2 + 
          xm*(3 + xp*(-28 + 3*xp)) + xm^2*(-6 + xp*(3 + 8*xp))) + 
        24*Pi^2*(-2*(-1 + xm)*(2 + xp*(-7 + xp + 2*xp^2) + 
            xm^2*(2 + xp - 7*xp^2 + 2*xp^3) + 
            xm*(-5 + xp*(7 + (7 - 5*xp)*xp)))*Log[1 - xm] + 
          xm*(xp*(6 + xp*(-4 + 5*xp)) + 2*xm^2*(-6 + xp*(13 + 
                xp*(-7 + 2*xp))) + xm*(15 - 2*xp*(20 + xp*(-17 + 7*xp))))*
           Log[xm] + 2*(-1 + xp)*(2 + xm*(-7 + xm + 2*xm^2) - 5*xp + 
            xm*(7 + (7 - 5*xm)*xm)*xp + (2 + xm - 7*xm^2 + 2*xm^3)*xp^2)*
           Log[1 - xp] - xp*(xm*(6 + xm*(-4 + 5*xm)) + 15*xp - 
            2*xm*(20 + xm*(-17 + 7*xm))*xp + 
            2*(-6 + xm*(13 + xm*(-7 + 2*xm)))*xp^2)*Log[xp]) + 
        48*Pi^2*((3 - 2*xp)*xp + xm^2*(-2 + 3*xp) + xm*(3 + xp*(-8 + 3*xp)))*
         (-4*(xm - xp)*Log[-xm + xp] + (xm + xp)*(Log[1 - xm]*Log[xm] - 
            Log[xm]^2 + Log[xp]*(-Log[1 - xp] + Log[xp] - 2*Log[-xm + xp]) + 
            2*Log[xm]*Log[-xm + xp]) + 2*(xm + xp)*(PolyLog[2, xm] + 
            PolyLog[2, 1 - xm/xp] - PolyLog[2, xp] - PolyLog[2, 
             1 - xp/xm]))))/Pi
Cv = (144*Pi^2*(xm^4*(-2 + 3*xp) + xp^2*(-4 + (5 - 2*xp)*xp) + 
        xm^3*(5 + (-8 + xp)*xp) + xm^2*(-1 + xp)*(4 + (-3 + xp)*xp) + 
        xm*xp^2*(7 + xp*(-8 + 3*xp))))/(xm - xp) - 
     (CF*\[Alpha]s*((12*Pi^2*(xm^4*(6 + 3*(3 - 8*xp)*xp) + 
           2*xp^2*(-17 + xp*(5 + 3*xp)) + 
           xm^3*(10 + xp*(-118 + 87*xp + 48*xp^2)) + 
           xm*xp*(-124 + xp*(278 + xp*(-118 + 9*xp))) + 
           xm^2*(-34 + xp*(278 + xp*(-352 + 3*(29 - 8*xp)*xp)))))/(xm - xp) + 
        24*Pi^2*((-1 + xm)*(5 + xp*(-6 + xp*(-13 + 12*xp)) + 
            2*xm^2*(4 + 3*xp*(2 + xp*(-7 + 2*xp))) - 
            xm*(13 + xp*(4 + xp*(-59 + 30*xp))))*Log[1 - xm] - 
          (xm*(2*xm^4*(-16 + 3*xp*(12 + xp*(-7 + 2*xp))) + 
             3*xp^2*(8 + xp*(-14 + xp*(-2 + 5*xp))) + 
             xm*xp*(60 + xp*(-139 + xp*(94 + 7*(5 - 6*xp)*xp))) + 
             xm^3*(29 - xp*(34 + xp*(43 + 6*xp*(-7 + 4*xp)))) + 
             xm^2*(12 + xp*(-136 + xp*(266 + xp*(-175 + 6*xp*(7 + 2*xp))))))*
            Log[xm])/(xm - xp)^2 - (-1 + xp)*
           (5 + xm*(-6 + xm*(-13 + 12*xm)) - 13*xp + 
            xm*(-4 + (59 - 30*xm)*xm)*xp + 2*(4 + 3*xm*(2 + xm*(-7 + 2*xm)))*
             xp^2)*Log[1 - xp] + 
          (xp*(3*xm^2*(8 + xm*(-14 + xm*(-2 + 5*xm))) + 
             xm*(60 + xm*(-139 + xm*(94 + 7*(5 - 6*xm)*xm)))*xp + 
             (12 + xm*(-136 + xm*(266 + xm*(-175 + 6*xm*(7 + 2*xm)))))*xp^2 + 
             (29 - xm*(34 + xm*(43 + 6*xm*(-7 + 4*xm))))*xp^3 + 
             2*(-16 + 3*xm*(12 + xm*(-7 + 2*xm)))*xp^4)*Log[xp])/
           (xm - xp)^2) + 48*Pi^2*(2*(xm - xp)*(-6 + 5*xm + 5*xp)*
           (1 - 2*xp + xm*(-2 + 3*xp))*Log[-xm + xp] + 
          (-6*(-1 + xp)^2*xp + xm^3*(-6 + 9*xp) + 
            2*xm^2*(6 + xp*(-16 + 9*xp)) + xm*(-6 + (-2 + xp)*xp*(-14 + 
                9*xp)))*(-(Log[1 - xm]*Log[xm]) + Log[xm]^2 - 
            2*Log[xm]*Log[-xm + xp] + Log[xp]*(Log[1 - xp] - Log[xp] + 
              2*Log[-xm + xp])) + 2*(-6*(-1 + xp)^2*xp + xm^3*(-6 + 9*xp) + 
            2*xm^2*(6 + xp*(-16 + 9*xp)) + xm*(-6 + (-2 + xp)*xp*(-14 + 
                9*xp)))*(-PolyLog[2, xm] - PolyLog[2, 1 - xm/xp] + 
            PolyLog[2, xp] + PolyLog[2, 1 - xp/xm]))))/Pi
C\[Mu]G = (-48*Pi^2*(-4*xp + 15*xp^3 - 10*xp^4 + 5*xm^4*(-2 + 3*xp) + 
        xm^3*(15 - 28*xp - 3*xp^2) - 3*xm^2*xp*(-3 - 4*xp + xp^2) + 
        xm*(-4 + 9*xp^2 - 28*xp^3 + 15*xp^4)))/(xm - xp) - 
     (CF*\[Alpha]s*(4*Pi^2*(xm - xp)*(48 + (85 - 138*xp)*xp + 
          3*xm^2*(-46 + xp*(39 + 40*xp)) + xm*(85 + xp*(-332 + 117*xp))) + 
        16*Pi^2*(-(((-1 + xm)*(4*(-1 + xp)*xp + 5*xm^3*(2 + 3*(-3 + xp)*xp*
                 (-1 + 2*xp)) + xm*(8 + xp*(-33 + xp*(-13 + 30*xp))) - 
              xm^2*(17 + xp*(13 + xp*(-133 + 75*xp))))*Log[1 - xm])/xm) + 
          ((-1 + xp)*(4*(-1 + xm)*xm + (8 + xm*(-33 + xm*(-13 + 30*xm)))*xp - 
             (17 + xm*(13 + xm*(-133 + 75*xm)))*xp^2 + 
             5*(2 + 3*(-3 + xm)*xm*(-1 + 2*xm))*xp^3)*Log[1 - xp])/xp) + 
        (8*Pi^2*((xm^2*(-16*(-1 + xm)^2*xm^2 - xm*(4 + xm*(84 + 
                  xm*(1 + 7*xm*(-31 + 20*xm))))*xp + 2*(-86 + 
                xm*(114 + xm*(226 + xm*(-232 + xm*(-163 + 165*xm)))))*xp^2 + 
              (16 + xm*(531 - xm*(1759 + 2*xm*(-743 + xm*(68 + 105*xm)))))*xp^
                3 + (186 + xm*(-638 + xm*(1191 + xm*(-901 + 30*xm*(5 + 
                        2*xm)))))*xp^4 - 2*(22 + xm*(12 + xm*(77 + 
                    15*xm*(-11 + 4*xm))))*xp^5 + 15*(-1 + xm)*(5 + 
                2*xm*(-7 + 2*xm))*xp^6)*Log[xm])/(-1 + xm) + 
           (xp^2*(16*(-1 + xp)^2*xp^2 - 15*xm^6*(-1 + xp)*(5 + 
                2*xp*(-7 + 2*xp)) + 2*xm^5*(22 + xp*(12 + xp*(77 + 
                    15*xp*(-11 + 4*xp)))) + xm*xp*(4 + xp*(84 + 
                  xp*(1 + 7*xp*(-31 + 20*xp)))) - xm^4*(186 + 
                xp*(-638 + xp*(1191 + xp*(-901 + 30*xp*(5 + 2*xp))))) + 
              xm^3*(-16 + xp*(-531 + xp*(1759 + 2*xp*(-743 + xp*(68 + 
                        105*xp))))) + xm^2*(172 - 2*xp*(114 + 
                  xp*(226 + xp*(-232 + xp*(-163 + 165*xp))))))*Log[xp])/
            (-1 + xp)))/(xm*(xm - xp)^2*xp) + 
        16*Pi^2*((-8*(xm - xp)*((1 - xm)*xm + xp + (11 - 10*xm)*xm^2*xp + 
             (-1 + xm*(11 + xm*(-32 + 15*xm)))*xp^2 + 5*xm*(-2 + 3*xm)*xp^3)*
            Log[-xm + xp])/(xm*xp) + (-4 + 15*xm^3*(-2 + 3*xp) + 
            xp*(-4 + (37 - 30*xp)*xp) + xm^2*(37 + 2*xp*(-61 + 33*xp)) + 
            xm*(-4 + xp*(86 + xp*(-122 + 45*xp))))*(Log[1 - xm]*Log[xm] - 
            Log[xm]^2 + Log[xp]*(-Log[1 - xp] + Log[xp] - 2*Log[-xm + xp]) + 
            2*Log[xm]*Log[-xm + xp]) + 2*(-4 + 15*xm^3*(-2 + 3*xp) + 
            xp*(-4 + (37 - 30*xp)*xp) + xm^2*(37 + 2*xp*(-61 + 33*xp)) + 
            xm*(-4 + xp*(86 + xp*(-122 + 45*xp))))*(PolyLog[2, xm] + 
            PolyLog[2, 1 - xm/xp] - PolyLog[2, xp] - PolyLog[2, 
             1 - xp/xm]))))/Pi - 
     (CA*\[Alpha]s*((4*Pi^2*(45*xm^4*(2 - 3*xp) - 
           3*xm^3*(61 + xp*(-116 + 3*xp)) - 
           xm^2*(-20 + 3*xp*(35 + 3*xp*(12 + xp))) + 
           xp*(48 + xp*(20 + 3*xp*(-61 + 30*xp))) + 
           xm*(48 - xp*(40 + 3*xp*(35 + xp*(-116 + 45*xp))))))/(xm - xp) + 
        8*Pi^2*(-(((-1 + xm)*(xm*(-11 + (19 - 6*xm)*xm) + 
              (-7 + xm*(29 - 39*xm + 9*xm^2))*xp + (6 + 17*(-1 + xm)*xm)*xp^
                2)*Log[1 - xm])/xm) + (xm*(-2*(-1 + xm)*xm^2*(-7 + 6*xm) + 
             (-2 + xm)*xm*(-8 + xm*(-7 + 3*xm + 6*xm^2))*xp - 
             (-46 + xm*(90 + xm*(96 + xm*(-142 + xm*(17 + 9*xm)))))*xp^2 + 
             (10 + xm*(-81 + xm*(311 - 266*xm + 62*xm^2)))*xp^3 + 
             (-86 + xm*(188 + xm*(-173 + 47*xm)))*xp^4 + 
             2*(20 + xm*(-39 + 22*xm))*xp^5)*Log[xm])/((-1 + xm)*(xm - xp)^2*
            xp) + ((-1 + xp)*(xp*(-11 + (19 - 6*xp)*xp) + 
             xm^2*(6 + 17*(-1 + xp)*xp) + xm*(-7 + xp*(29 - 39*xp + 9*xp^2)))*
            Log[1 - xp])/xp + (xp*(2*(-1 + xp)*xp^2*(-7 + 6*xp) + 
             xm^5*(-40 + 78*xp - 44*xp^2) + xm^4*(86 + xp*(-188 + 
                 (173 - 47*xp)*xp)) - xm*(-2 + xp)*xp*(-8 + xp*(-7 + 3*xp + 
                 6*xp^2)) + xm^3*(-10 + xp*(81 + xp*(-311 + 266*xp - 
                   62*xp^2))) + xm^2*(-46 + xp*(90 + xp*(96 + 
                   xp*(-142 + xp*(17 + 9*xp))))))*Log[xp])/
           (xm*(xm - xp)^2*(-1 + xp))) + 16*Pi^2*
         (((xm - xp)*(3*xm^3*xp*(-2 + 3*xp) + xp*(-7 + 6*xp) + 
             xm*(-7 + 2*xp*(6 + xp - 3*xp^2)) + xm^2*(6 + xp*
                (2 + xp*(-20 + 9*xp))))*Log[-xm + xp])/(xm*xp) + 
          (-1 - 6*xp + 8*xp^2 - 2*xm*(3 + xp*(-8 + 7*xp)) + 
            xm^2*(8 + xp*(-14 + 9*xp)))*(-(Log[1 - xm]*Log[xm]) + Log[xm]^2 - 
            2*Log[xm]*Log[-xm + xp] + Log[xp]*(Log[1 - xp] - Log[xp] + 
              2*Log[-xm + xp])) + 2*(-1 - 6*xp + 8*xp^2 - 
            2*xm*(3 + xp*(-8 + 7*xp)) + xm^2*(8 + xp*(-14 + 9*xp)))*
           (-PolyLog[2, xm] - PolyLog[2, 1 - xm/xp] + PolyLog[2, xp] + 
            PolyLog[2, 1 - xp/xm]))))/Pi
C\[Rho]D = (16*Pi^2*(5*xm^6*(-2 + 3*xp) + xm^5*(63 - 80*xp + 3*xp^2) + 
        xm^4*(-120 + 27*xp + 154*xp^2 - 66*xp^3) + 
        xm^3*(104 + 240*xp - 570*xp^2 + 352*xp^3 - 66*xp^4) + 
        xp^2*(-48 + 104*xp - 120*xp^2 + 63*xp^3 - 10*xp^4) + 
        xm^2*(-48 - 344*xp + 720*xp^2 - 570*xp^3 + 154*xp^4 + 3*xp^5) + 
        xm*xp*(192 - 344*xp + 240*xp^2 + 27*xp^3 - 80*xp^4 + 15*xp^5)))/
      (xm - xp)^3 - (CA*\[Alpha]s*
       ((16*Pi^2*(74*xm^8*xp*(2 - 5*xp + 3*xp^2) + 
           51*xp^4*(-6 + 13*xp - 9*xp^2 + 2*xp^3) + 
           xm^7*(102 - 1105*xp + 2571*xp^2 - 1862*xp^3 + 300*xp^4) + 
           xm^6*(-459 + 2928*xp - 4484*xp^2 + 103*xp^3 + 2986*xp^4 - 
             1110*xp^5) + xm*xp^3*(-48 + 1571*xp - 3488*xp^2 + 2928*xp^3 - 
             1105*xp^4 + 148*xp^5) + xm^5*(663 - 3488*xp + 62*xp^2 + 
             14137*xp^3 - 17762*xp^4 + 7588*xp^5 - 1110*xp^6) + 
           xm^2*xp^2*(2748 - 8942*xp + 8379*xp^2 + 62*xp^3 - 4484*xp^4 + 
             2571*xp^5 - 370*xp^6) + xm^3*xp*(-48 - 8942*xp + 28792*xp^2 - 
             32312*xp^3 + 14137*xp^4 + 103*xp^5 - 1862*xp^6 + 222*xp^7) + 
           xm^4*(-306 + 1571*xp + 8379*xp^2 - 32312*xp^3 + 37024*xp^4 - 
             17762*xp^5 + 2986*xp^6 + 300*xp^7)))/(9*(-1 + xm)*xm*(xm - xp)^3*
          (-1 + xp)*xp) + 
        (16*Pi^2*(-(((-1 + xm)*(xm^4*(15 - 2*xm*(23 + 14*(-2 + xm)*xm)) + 
               xm^3*(-84 + xm*(161 + 2*xm*(-23 + xm*(-23 + 21*xm))))*xp + 
               xm^2*(78 + xm*(41 + xm*(-277 + (137 - 57*xm)*xm)))*xp^2 + xm*
                (-108 + xm*(41 + xm*(-31 + (203 - 3*xm)*xm)))*xp^3 + 
               (51 + xm*(29 + xm*(5 - xm*(85 + 63*xm))))*xp^4 + 
               (-34 + xm*(5 + 11*xm*(1 + 3*xm)))*xp^5)*Log[1 - xm])/xm^2) - 
           ((-1 + xp)*(xp^4*(15 - 2*xp*(23 + 14*(-2 + xp)*xp)) + 
              xm^5*(-34 + xp*(5 + 11*xp*(1 + 3*xp))) + xm^2*xp^2*(78 + 
                xp*(41 + xp*(-277 + (137 - 57*xp)*xp))) + xm^3*xp*(-108 + 
                xp*(41 + xp*(-31 + (203 - 3*xp)*xp))) + xm*xp^3*(-84 + 
                xp*(161 + 2*xp*(-23 + xp*(-23 + 21*xp)))) + xm^4*(51 + 
                xp*(29 + xp*(5 - xp*(85 + 63*xp)))))*Log[1 - xp])/xp^2))/
         (3*(xm - xp)^3) + 
        (16*Pi^2*(-(((34*(-1 + xm)^2*xm^5*(-3 + 2*xm) - 6*(-1 + xm)^2*xm^4*
                (-53 + xm*(4 + 13*xm))*xp + xm^3*(-408 + xm*(540 + 
                   xm*(171 - xm*(315 + 2*xm*(24 + xm*(-43 + 14*xm))))))*
                xp^2 + 2*xm^2*(264 + xm*(-431 + xm*(187 + xm*(53 + 
                       xm*(-237 + xm*(210 + xm*(-61 + 21*xm)))))))*xp^3 + xm*
                (246 + xm*(-2870 + xm*(7024 + xm*(-7948 + xm*(4766 + 
                         xm*(-1204 + (25 - 69*xm)*xm))))))*xp^4 + 2*
                (-27 + xm*(77 + xm*(1058 + xm*(-3265 + xm*(3925 + xm*(-2305 + 
                          xm*(482 + 75*xm)))))))*xp^5 + (18 + 
                 xm*(-429 + xm*(283 + 2*xm*(544 + xm*(-1058 + (839 - 276*xm)*
                          xm)))))*xp^6 + 2*(27 + xm*(34 + xm*(-213 + 
                     xm*(339 + xm*(-277 + 96*xm)))))*xp^7 + (-24 + 
                 xm*(42 + xm*(-22 + (5 - 3*xm)*xm)))*xp^8)*Log[xm])/
             ((-1 + xm)^2*xp^2)) + ((34*(-1 + xp)^2*xp^5*(-3 + 2*xp) - 
              6*xm*(-1 + xp)^2*xp^4*(-53 + xp*(4 + 13*xp)) + 
              xm^8*(-24 + xp*(42 + xp*(-22 + (5 - 3*xp)*xp))) + 
              2*xm^7*(27 + xp*(34 + xp*(-213 + xp*(339 + xp*(-277 + 
                        96*xp))))) + xm^6*(18 + xp*(-429 + xp*(283 + 
                    2*xp*(544 + xp*(-1058 + (839 - 276*xp)*xp))))) + 
              xm^2*xp^3*(-408 + xp*(540 + xp*(171 - xp*(315 + 2*xp*(24 + 
                        xp*(-43 + 14*xp)))))) + xm^4*xp*(246 + 
                xp*(-2870 + xp*(7024 + xp*(-7948 + xp*(4766 + xp*(-1204 + 
                          (25 - 69*xp)*xp)))))) + 2*xm^3*xp^2*(264 + 
                xp*(-431 + xp*(187 + xp*(53 + xp*(-237 + xp*(210 + 
                          xp*(-61 + 21*xp))))))) + 2*xm^5*(-27 + 
                xp*(77 + xp*(1058 + xp*(-3265 + xp*(3925 + xp*(-2305 + 
                          xp*(482 + 75*xp))))))))*Log[xp])/
            (xm^2*(-1 + xp)^2)))/(3*(xm - xp)^4) + 
        (32*Pi^2*(17*xp^6*(-3 + 2*xp) + 14*xm^8*xp^2*(-2 + 3*xp) + 
           xm*xp^5*(108 + (22 - 39*xp)*xp) + 
           xm^7*(34 - xp*(39 + 2*xp*(-39 + xp*(55 + 12*xp)))) - 
           xm^2*xp^4*(93 + 2*xp*(44 + xp*(39 + xp*(-39 + 14*xp)))) + 
           xm^6*(-51 + 2*xp*(11 + xp*(-39 + xp*(45 + (86 - 33*xp)*xp)))) - 
           xm^4*xp^2*(93 + 4*xp*(52 + xp*(-159 + xp*(162 + xp*(-43 + 
                     6*xp))))) + xm^3*xp^3*(168 + xp*(-208 + xp*
                (279 + 2*xp*(45 + xp*(-55 + 21*xp))))) + 
           xm^5*xp*(108 + xp*(-88 + xp*(279 - 2*xp*(324 + xp*(-206 + 
                     33*xp))))))*Log[-xm + xp])/(3*xm^2*(xm - xp)^3*xp^2) - 
        (32*Pi^2*(9*xm^6*(-2 + 3*xp) + xm^5*(51 - 2*xp*(25 + 21*xp)) - 
           xm^4*(60 + xp*(15 + xp*(-154 + 9*xp))) + 
           xm^3*(47 + xp*(120 + xp*(-276 + (68 - 9*xp)*xp))) + 
           xp^2*(-24 + xp*(47 - 3*xp*(20 + xp*(-17 + 6*xp)))) - 
           xm^2*(24 + xp*(167 + 2*xp*(-180 + xp*(138 + 7*xp*(-11 + 
                     3*xp))))) + xm*xp*(96 + xp*(-167 + xp*(120 + 
                 xp*(-15 + xp*(-50 + 27*xp))))))*Log[\[Mu]/mb])/(xm - xp)^3 + 
        16*Pi^2*(11 + 2*xp*(-9 + 4*xp) - 6*xm*(3 + xp*(-5 + 3*xp)) + 
          xm^2*(8 + 3*xp*(-6 + 5*xp)))*(Log[1 - xm]*Log[xm] - Log[xm]^2 + 
          Log[xp]*(-Log[1 - xp] + Log[xp] - 2*Log[-xm + xp]) + 
          2*Log[xm]*Log[-xm + xp] + 2*(PolyLog[2, xm] + PolyLog[2, 
             1 - xm/xp] - PolyLog[2, xp] - PolyLog[2, 1 - xp/xm]))))/Pi - 
     (CF*\[Alpha]s*((-4*Pi^2*(-112*xp^4*(-6 + 13*xp - 9*xp^2 + 2*xp^3) + 
           xm^8*xp*(2 + 85*xp - 207*xp^2 + 120*xp^3) + 
           xm^7*(-224 + 725*xp - 1376*xp^2 + 510*xp^3 + 861*xp^4 - 
             480*xp^5) + xm*xp^3*(-96 - 2944*xp + 6136*xp^2 - 3807*xp^3 + 
             725*xp^4 + 2*xp^5) + xm^2*xp^2*(2688 - 7888*xp + 16272*xp^2 - 
             18067*xp^3 + 8190*xp^4 - 1376*xp^5 + 85*xp^6) + 
           xm^6*(1008 - 3807*xp + 8190*xp^2 - 5852*xp^3 + 1067*xp^4 - 
             1422*xp^5 + 720*xp^6) - xm^3*xp*(96 + 7888*xp - 19984*xp^2 + 
             27822*xp^3 - 21611*xp^4 + 5852*xp^5 - 510*xp^6 + 207*xp^7) - 
           xm^5*(1456 - 6136*xp + 18067*xp^2 - 21611*xp^3 + 15814*xp^4 - 
             9732*xp^5 + 1422*xp^6 + 480*xp^7) + xm^4*(672 - 2944*xp + 
             16272*xp^2 - 27822*xp^3 + 27268*xp^4 - 15814*xp^5 + 1067*xp^6 + 
             861*xp^7 + 120*xp^8)))/(3*(-1 + xm)*xm*(xm - xp)^3*(-1 + xp)*
          xp) + (16*Pi^2*(((-1 + xm)*(28*xp^2*(-3 + 2*xp) - 4*xm*xp*(24 + 
                xp*(-83 + 40*xp)) + xm^5*(-38 + 3*xp*(39 + 5*xp*(-7 + 
                    2*xp))) + xm^2*(12 + xp*(124 + xp*(-499 + (269 - 30*xp)*
                     xp))) + xm^4*(175 + xp*(-503 + 6*xp*(44 - 5*(-1 + xp)*
                     xp))) + xm^3*(-128 + xp*(340 + xp*(80 + 3*xp*(-77 + 
                      25*xp)))))*Log[1 - xm])/xm^2 + 
           ((-1 + xp)*(28*xm^2*(-3 + 2*xm) - 4*xm*(24 + xm*(-83 + 40*xm))*
               xp + (12 + xm*(124 + xm*(-499 + (269 - 30*xm)*xm)))*xp^2 + 
              (-128 + xm*(340 + xm*(80 + 3*xm*(-77 + 25*xm))))*xp^3 + 
              (175 + xm*(-503 + 6*xm*(44 - 5*(-1 + xm)*xm)))*xp^4 + 
              (-38 + 3*xm*(39 + 5*xm*(-7 + 2*xm)))*xp^5)*Log[1 - xp])/xp^2))/
         (3*(xm - xp)) + (8*Pi^2*(((-112*(-1 + xm)^2*xm^5*(-3 + 2*xm) + 
              16*(-1 + xm)^2*xm^4*(-39 - 62*xm + 54*xm^2)*xp + 
              xm^3*(-888 + xm*(6400 + xm*(-10760 + xm*(4711 + xm*(1674 + 
                        xm*(-1189 + 44*xm))))))*xp^2 + 2*xm^2*(2316 + 
                xm*(-7528 + xm*(4760 + xm*(6369 + xm*(-8164 + xm*(2036 + 
                          (328 - 93*xm)*xm))))))*xp^3 + 2*xm*(492 + 
                xm*(-10180 + xm*(33524 + xm*(-41375 + xm*(17540 + 
                        xm*(2714 + 3*xm*(-979 + xm*(19 + 35*xm))))))))*xp^4 + 
              (-216 + xm*(1168 + xm*(15544 + xm*(-66224 + xm*(96064 - 
                        3*xm*(19149 + xm*(-2984 + xm*(-963 + 10*xm*(17 + 
                          2*xm)))))))))*xp^5 + (72 + xm*(-2784 + 
                  xm*(3103 + xm*(12618 + xm*(-31173 + 4*xm*(6302 + 3*xm*
                          (-612 + 5*xm*(-1 + 4*xm))))))))*xp^6 + 
              2*(108 + xm*(451 + xm*(-2700 + xm*(4437 + 2*xm*(-1388 + 
                        3*xm*(19 + 5*(19 - 6*xm)*xm))))))*xp^7 + 
              2*(-48 + xm*(114 + xm*(43 + xm*(-569 + 3*xm*(297 + 5*xm*
                         (-37 + 8*xm))))))*xp^8 - 15*(-1 + xm)^2*xm*(5 + 
                2*xm*(-7 + 2*xm))*xp^9)*Log[xm])/((-1 + xm)^2*xp^2) + 
           ((112*(-1 + xp)^2*xp^5*(-3 + 2*xp) - 16*xm*(-1 + xp)^2*xp^4*(-39 - 
                62*xp + 54*xp^2) + 15*xm^9*(-1 + xp)^2*xp*(5 + 
                2*xp*(-7 + 2*xp)) - 2*xm^8*(-48 + xp*(114 + 
                  xp*(43 + xp*(-569 + 3*xp*(297 + 5*xp*(-37 + 8*xp)))))) + 
              xm^2*xp^3*(888 - xp*(6400 + xp*(-10760 + xp*(4711 + 
                      xp*(1674 + xp*(-1189 + 44*xp)))))) + 2*xm^7*(-108 + 
                xp*(-451 + xp*(2700 + xp*(-4437 + 2*xp*(1388 + 3*xp*(-19 + 
                          5*xp*(-19 + 6*xp))))))) + 2*xm^3*xp^2*(-2316 + 
                xp*(7528 + xp*(-4760 + xp*(-6369 + xp*(8164 + xp*(-2036 + 
                          xp*(-328 + 93*xp))))))) + xm^6*(-72 + 
                xp*(2784 + xp*(-3103 + xp*(-12618 + xp*(31173 + 4*xp*(-6302 + 
                          3*xp*(612 + 5*(1 - 4*xp)*xp))))))) - 
              2*xm^4*xp*(492 + xp*(-10180 + xp*(33524 + xp*(-41375 + 
                      xp*(17540 + xp*(2714 + 3*xp*(-979 + xp*(19 + 35*
                          xp)))))))) + xm^5*(216 + xp*(-1168 + 
                  xp*(-15544 + xp*(66224 + xp*(-96064 + 3*xp*(19149 + 
                          xp*(-2984 + xp*(-963 + 10*xp*(17 + 2*xp))))))))))*
             Log[xp])/(xm^2*(-1 + xp)^2)))/(3*(xm - xp)^4) - 
        (128*Pi^2*(7*(3 - 2*xp)*xp^4 + xm^6*xp^2*(-2 + 3*xp) + 
           2*xm*xp^3*(12 + xp*(-52 + 27*xp)) - 2*xm^2*xp^2*
            (3 + xp*(10 + xp*(-66 + xp*(27 + xp)))) + 
           xm^5*(-14 + 3*xp*(18 + xp*(-18 + xp*(-10 + 9*xp)))) + 
           xm^3*xp*(24 + xp*(-20 + 3*xp*(-36 + xp*(22 + (-10 + xp)*xp)))) + 
           xm^4*(21 + xp*(-104 + xp*(132 + xp*(66 + xp*(-92 + 27*xp))))))*
          Log[-xm + xp])/(3*xm^2*(xm - xp)*xp^2) - 
        (1024*Pi^2*(-2 + xm + xp)*(xm^5*(-2 + 3*xp) + 
           xm^4*(5 - 2*xp*(1 + 3*xp)) + xm^3*(-5 + xp*(-9 + 16*xp)) + 
           xp^2*(3 + xp*(-5 + (5 - 2*xp)*xp)) + 
           xm^2*(3 + xp*(17 - 2*xp*(14 + xp*(-8 + 3*xp)))) + 
           xm*xp*(-12 + xp*(17 + xp*(-9 + xp*(-2 + 3*xp)))))*Log[\[Mu]/mb])/
         (3*(xm - xp)^3) + 16*Pi^2*(56 + 5*xm^3*(-2 + 3*xp) + 
          xp*(-108 + 5*(11 - 2*xp)*xp) + xm^2*(55 - 94*xp + 42*xp^2) + 
          xm*(-108 + xp*(186 + xp*(-94 + 15*xp))))*(-(Log[1 - xm]*Log[xm]) + 
          Log[xm]^2 - 2*Log[xm]*Log[-xm + xp] + Log[xp]*(Log[1 - xp] - 
            Log[xp] + 2*Log[-xm + xp]) + 2*(-PolyLog[2, xm] - 
            PolyLog[2, 1 - xm/xp] + PolyLog[2, xp] + PolyLog[2, 
             1 - xp/xm]))))/Pi
M0\[Rho]D = (CA*\[Alpha]s*(17/(3*E^(2*t0)) - 22/(3*E^(t0/2)) + 
        (22*E^(t0/2))/3 - (17*E^(2*t0))/3 - 22/(3*E^(t0/2)*(-1 + E^t0)) + 
        (44*E^(t0/2))/(3*(-1 + E^t0)) - (22*E^((3*t0)/2))/(3*(-1 + E^t0)) - 
        304/(9*(-1 + E^(2*t0))) - (304*E^(2*t0))/(9*(-1 + E^(2*t0))) + 
        (35*Pi^2)/9 - (2609*t0)/135 + (17*t0)/(3*E^(4*t0)) - 
        (4*t0)/(3*E^(2*t0)) - (4*E^(2*t0)*t0)/3 + (17*E^(4*t0)*t0)/3 + 
        (176*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) + (175*t0^2)/9 + 
        (5*t0^2)/(3 - 3*Sqrt[\[Rho]]) + (5*Pi^2)/(9*(-1 + Sqrt[\[Rho]])) + 
        t0/(9*(-1 + Sqrt[\[Rho]])) + t0^2/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (119*t0)/(180*\[Rho]^2) + (119*t0)/(180*(-1 + Sqrt[\[Rho]])*
          \[Rho]^2) + (119*t0)/(90*\[Rho]^(3/2)) + 
        (119*t0)/(180*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) - 
        (227*t0)/(180*\[Rho]) - (173*t0)/(45*Sqrt[\[Rho]]) + 
        (26*Sqrt[\[Rho]])/9 - (527*Sqrt[\[Rho]])/(90*E^(3*t0)) - 
        (5063*Sqrt[\[Rho]])/(45*E^t0) + (98*Sqrt[\[Rho]])/(3*E^(t0/2)) - 
        (98*E^(t0/2)*Sqrt[\[Rho]])/3 + (4933*E^t0*Sqrt[\[Rho]])/45 + 
        (527*E^(3*t0)*Sqrt[\[Rho]])/90 + (392*E^(t0/2)*Sqrt[\[Rho]])/
         (3 - 3*E^t0) + (98*Sqrt[\[Rho]])/(3*E^(t0/2)*(-1 + E^t0)) + 
        (196*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (98*E^((3*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (2896*E^t0*Sqrt[\[Rho]])/(9*(-1 + E^(2*t0))) - (35*Pi^2*Sqrt[\[Rho]])/
         9 - (143*t0*Sqrt[\[Rho]])/45 - (136*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - 
        (40*t0*Sqrt[\[Rho]])/(3*E^(3*t0)) - (18*t0*Sqrt[\[Rho]])/E^t0 + 
        (256*E^t0*t0*Sqrt[\[Rho]])/9 - (40*E^(3*t0)*t0*Sqrt[\[Rho]])/3 - 
        (136*E^(5*t0)*t0*Sqrt[\[Rho]])/45 - (392*E^t0*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (392*E^(3*t0)*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (22*t0^2*Sqrt[\[Rho]])/E^t0 - 
        22*E^t0*t0^2*Sqrt[\[Rho]] + (5*Pi^2*Sqrt[\[Rho]])/
         (3*(3 - 3*Sqrt[\[Rho]])) + (4*t0*Sqrt[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (4*E^t0*t0*Sqrt[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (t0*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (5*t0^2*Sqrt[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (26*Sqrt[\[Rho]])/
         (E^t0*(9 - 9*E^t0*Sqrt[\[Rho]])) + (22*t0*Sqrt[\[Rho]])/
         (E^t0*(9 - 9*E^t0*Sqrt[\[Rho]])) + (4*E^t0*t0*Sqrt[\[Rho]])/
         (9 - 9*E^t0*Sqrt[\[Rho]]) + (E^t0*t0^2*Sqrt[\[Rho]])/
         (1 - E^t0*Sqrt[\[Rho]]) + (26*Sqrt[\[Rho]])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - (11*\[Rho])/9 + 
        (68*\[Rho])/(45*E^(4*t0)) + (6041*\[Rho])/(108*E^(2*t0)) - 
        (172*\[Rho])/(3*E^(t0/2)) + (172*E^(t0/2)*\[Rho])/3 - 
        (5909*E^(2*t0)*\[Rho])/108 - (68*E^(4*t0)*\[Rho])/45 - 
        (172*\[Rho])/(3*E^(t0/2)*(-1 + E^t0)) + (344*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) - (172*E^((3*t0)/2)*\[Rho])/(3*(-1 + E^t0)) - 
        (2752*\[Rho])/(9*(-1 + E^(2*t0))) - (2752*E^(2*t0)*\[Rho])/
         (9*(-1 + E^(2*t0))) + (25*Pi^2*\[Rho])/9 + (6532*t0*\[Rho])/45 + 
        (13*t0*\[Rho])/(3*E^(4*t0)) + (146*t0*\[Rho])/(9*E^(2*t0)) - 
        (10*E^(2*t0)*t0*\[Rho])/3 + (13*E^(4*t0)*t0*\[Rho])/3 + 
        (1376*E^(2*t0)*t0*\[Rho])/(3*(-1 + E^(2*t0))^2) + 
        (28*t0^2*\[Rho])/3 + (18*t0^2*\[Rho])/E^(2*t0) + 
        18*E^(2*t0)*t0^2*\[Rho] + (116*t0*\[Rho])/(9 - 9*Sqrt[\[Rho]]) + 
        (Pi^2*\[Rho])/(3*(3 - 3*Sqrt[\[Rho]])) + (4*t0*\[Rho])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (4*E^t0*t0*\[Rho])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (t0^2*\[Rho])/(3*(-1 + Sqrt[\[Rho]])) + 
        (26*E^t0*\[Rho])/(9 - 9*E^t0*Sqrt[\[Rho]]) + 
        (11*\[Rho])/(9*E^(2*t0)*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (14*t0*\[Rho])/(9*E^(2*t0)*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (5*\[Rho])/(-3 + 3*E^t0*Sqrt[\[Rho]]) + (34*t0*\[Rho])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - (52*\[Rho]^(3/2))/9 - 
        (569*\[Rho]^(3/2))/(30*E^(3*t0)) - (8359*\[Rho]^(3/2))/(54*E^t0) + 
        (148*\[Rho]^(3/2))/(3*E^(t0/2)) - (148*E^(t0/2)*\[Rho]^(3/2))/3 + 
        (8683*E^t0*\[Rho]^(3/2))/54 + (1687*E^(3*t0)*\[Rho]^(3/2))/90 + 
        (592*E^(t0/2)*\[Rho]^(3/2))/(3 - 3*E^t0) + (148*\[Rho]^(3/2))/
         (3*E^(t0/2)*(-1 + E^t0)) + (296*E^(t0/2)*\[Rho]^(3/2))/
         (3*(-1 + E^t0)) + (148*E^((3*t0)/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (5216*E^t0*\[Rho]^(3/2))/(9*(-1 + E^(2*t0))) + (50*Pi^2*\[Rho]^(3/2))/
         9 - (1363*t0*\[Rho]^(3/2))/45 - (2*t0*\[Rho]^(3/2))/(3*E^(3*t0)) - 
        (238*t0*\[Rho]^(3/2))/(3*E^t0) + 4*E^t0*t0*\[Rho]^(3/2) + 
        (28*E^(3*t0)*t0*\[Rho]^(3/2))/9 - (592*E^t0*t0*\[Rho]^(3/2))/
         (3*(-1 + E^(2*t0))^2) - (592*E^(3*t0)*t0*\[Rho]^(3/2))/
         (3*(-1 + E^(2*t0))^2) - (16*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) - 
        (44*t0^2*\[Rho]^(3/2))/E^t0 - 44*E^t0*t0^2*\[Rho]^(3/2) - 
        (16*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + (116*t0*\[Rho]^(3/2))/
         (9 - 9*Sqrt[\[Rho]]) + (t0^2*\[Rho]^(3/2))/(3 - 3*Sqrt[\[Rho]]) - 
        (8*t0*\[Rho]^(3/2))/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (8*E^t0*t0*\[Rho]^(3/2))/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (Pi^2*\[Rho]^(3/2))/(9*(-1 + Sqrt[\[Rho]])) + (52*\[Rho]^(3/2))/
         (9 - 9*E^t0*Sqrt[\[Rho]]) + (2*\[Rho]^(3/2))/
         (E^(3*t0)*(9 - 9*E^t0*Sqrt[\[Rho]])) + (2*t0*\[Rho]^(3/2))/
         (E^(3*t0)*(9 - 9*E^t0*Sqrt[\[Rho]])) + (43*\[Rho]^(3/2))/
         (9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + (28*t0*\[Rho]^(3/2))/
         (9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + (11*E^t0*\[Rho]^(3/2))/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) + \[Rho]^2/2 + (74*\[Rho]^2)/
         (27*E^(4*t0)) + (3163*\[Rho]^2)/(60*E^(2*t0)) - 
        (62*\[Rho]^2)/(3*E^(t0/2)) + (62*E^(t0/2)*\[Rho]^2)/3 - 
        (3193*E^(2*t0)*\[Rho]^2)/60 - (74*E^(4*t0)*\[Rho]^2)/27 - 
        (62*\[Rho]^2)/(3*E^(t0/2)*(-1 + E^t0)) + (124*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) - (62*E^((3*t0)/2)*\[Rho]^2)/(3*(-1 + E^t0)) - 
        (1232*\[Rho]^2)/(9*(-1 + E^(2*t0))) - (1232*E^(2*t0)*\[Rho]^2)/
         (9*(-1 + E^(2*t0))) + (374*Pi^2*\[Rho]^2)/27 + 
        (5443*t0*\[Rho]^2)/180 + (14*t0*\[Rho]^2)/(9*E^(4*t0)) + 
        (115*t0*\[Rho]^2)/(9*E^(2*t0)) - (14*E^(2*t0)*t0*\[Rho]^2)/3 + 
        (14*E^(4*t0)*t0*\[Rho]^2)/9 + (496*E^(2*t0)*t0*\[Rho]^2)/
         (3*(-1 + E^(2*t0))^2) + (532*t0^2*\[Rho]^2)/9 + 
        (18*t0^2*\[Rho]^2)/E^(2*t0) + 18*E^(2*t0)*t0^2*\[Rho]^2 + 
        (22*t0^2*\[Rho]^2)/(3 - 3*Sqrt[\[Rho]]) - (8*t0*\[Rho]^2)/
         (9*(E^t0 - Sqrt[\[Rho]])) + (8*E^t0*t0*\[Rho]^2)/
         (9*(E^t0 - Sqrt[\[Rho]])) + (22*Pi^2*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) + (167*t0*\[Rho]^2)/
         (12*(-1 + Sqrt[\[Rho]])) + (5*\[Rho]^2)/(E^(2*t0)*
          (18 - 18*E^t0*Sqrt[\[Rho]])) + (t0*\[Rho]^2)/
         (E^(2*t0)*(3 - 3*E^t0*Sqrt[\[Rho]])) + (11*\[Rho]^2)/
         (2 - 2*E^t0*Sqrt[\[Rho]]) - (6*t0*\[Rho]^2)/
         (-1 + E^t0*Sqrt[\[Rho]]) + (52*E^t0*\[Rho]^2)/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) + 2*\[Rho]^(5/2) - 
        (148*\[Rho]^(5/2))/(27*E^(3*t0)) - (7733*\[Rho]^(5/2))/(270*E^t0) + 
        (10*\[Rho]^(5/2))/(3*E^(t0/2)) - (10*E^(t0/2)*\[Rho]^(5/2))/3 + 
        (7193*E^t0*\[Rho]^(5/2))/270 + (148*E^(3*t0)*\[Rho]^(5/2))/27 + 
        (40*E^(t0/2)*\[Rho]^(5/2))/(3 - 3*E^t0) + (10*\[Rho]^(5/2))/
         (3*E^(t0/2)*(-1 + E^t0)) + (20*E^(t0/2)*\[Rho]^(5/2))/
         (3*(-1 + E^t0)) + (10*E^((3*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (464*E^t0*\[Rho]^(5/2))/(9*(-1 + E^(2*t0))) + (19*Pi^2*\[Rho]^(5/2))/
         3 - (101*t0*\[Rho]^(5/2))/90 - (28*t0*\[Rho]^(5/2))/(9*E^(3*t0)) - 
        (70*t0*\[Rho]^(5/2))/(9*E^t0) + (484*E^t0*t0*\[Rho]^(5/2))/9 - 
        (28*E^(3*t0)*t0*\[Rho]^(5/2))/9 - (40*E^t0*t0*\[Rho]^(5/2))/
         (3*(-1 + E^(2*t0))^2) - (40*E^(3*t0)*t0*\[Rho]^(5/2))/
         (3*(-1 + E^(2*t0))^2) - (30*t0^2*\[Rho]^(5/2))/E^t0 - 
        30*E^t0*t0^2*\[Rho]^(5/2) + (22*Pi^2*\[Rho]^(5/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) + (4*t0*\[Rho]^(5/2))/
         (9*(E^t0 - Sqrt[\[Rho]])) - (4*E^t0*t0*\[Rho]^(5/2))/
         (9*(E^t0 - Sqrt[\[Rho]])) + (167*t0*\[Rho]^(5/2))/
         (12*(-1 + Sqrt[\[Rho]])) + (22*t0^2*\[Rho]^(5/2))/
         (3*(-1 + Sqrt[\[Rho]])) + (3*\[Rho]^(5/2))/
         (E^t0*(2 - 2*E^t0*Sqrt[\[Rho]])) + (E^t0*\[Rho]^(5/2))/
         (2 - 2*E^t0*Sqrt[\[Rho]]) + (t0*\[Rho]^(5/2))/
         (E^t0*(1 - E^t0*Sqrt[\[Rho]])) + (2*\[Rho]^(5/2))/
         (-1 + E^t0*Sqrt[\[Rho]]) - (2897*t0*\[Rho]^3)/540 - 
        (26*t0^2*\[Rho]^3)/9 + (4*t0*\[Rho]^3)/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (4*E^t0*t0*\[Rho]^3)/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (t0*\[Rho]^3)/(180*(-1 + Sqrt[\[Rho]])) + (2*\[Rho]^3)/
         (-1 + E^t0*Sqrt[\[Rho]]) - (2*E^t0*\[Rho]^3)/
         (-1 + E^t0*Sqrt[\[Rho]]) + (2*t0*\[Rho]^3)/
         (-1 + E^t0*Sqrt[\[Rho]]) - (14*t0*\[Rho]^(7/2))/9 + 
        (t0*\[Rho]^(7/2))/(180*(-1 + Sqrt[\[Rho]])) - (7*t0*\[Rho]^4)/9 + 
        (7*t0*\[Rho]^4)/(9*(-1 + Sqrt[\[Rho]])) + (7*t0*\[Rho]^(9/2))/
         (9*(-1 + Sqrt[\[Rho]])) - (31*t0)/(12*(-Sqrt[\[Rho]] + \[Rho])) + 
        (31*t0)/(12*\[Rho] - 12*\[Rho]^(3/2)) + 40*t0*Log[1 - E^(-2*t0)] + 
        (176*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 + 
        (1448*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 - 
        (140*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/9 - 24*t0*\[Rho]*
         Log[1 - E^(-t0)] + (200*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 - 
        24*t0*\[Rho]^2*Log[1 - E^(-t0)] + (76*t0*\[Rho]^(5/2)*
          Log[1 - E^(-t0)])/3 + (140*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/9 - 
        24*t0*\[Rho]*Log[1 + E^(-t0)] - (200*t0*\[Rho]^(3/2)*
          Log[1 + E^(-t0)])/9 - 24*t0*\[Rho]^2*Log[1 + E^(-t0)] - 
        (76*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/3 + (17*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) - (4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 - (32*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (32*E^(2*t0)*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (40*t0*Log[-E^(-t0) + E^t0])/3 - 
        (136*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (40*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*E^(3*t0)) - 
        (232*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (232*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (40*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/3 + 
        (136*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (320*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (13*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (104*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (104*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (13*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (320*\[Rho]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (320*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (8*t0*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (104*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (328*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (328*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/3 + 
        (104*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (640*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (28*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (332*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (332*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (28*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (160*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (160*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (176*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (80*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (80*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (88*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (88*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (12*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) + 12*E^(2*t0)*\[Rho]*
         Log[-1 + E^(2*t0)] - (24*t0*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        24*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)] + 
        (64*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (176*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (176*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (64*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 + 
        (64*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (176*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (176*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (64*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (12*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) + 12*E^(2*t0)*\[Rho]^2*
         Log[-1 + E^(2*t0)] - (24*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        24*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] + 
        (40*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 40*E^t0*\[Rho]^(5/2)*
         Log[-1 + E^(2*t0)] + (40*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        40*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + (16*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (16*E^(2*t0)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        32*t0*Log[\[Mu]/mb] + (188*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3*E^t0) - 
        (188*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/3 - 
        (160*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (40*\[Rho]*Log[\[Mu]/mb])/E^(2*t0) + 40*E^(2*t0)*\[Rho]*
         Log[\[Mu]/mb] + (160*\[Rho]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (160*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (68*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (116*\[Rho]^(3/2)*Log[\[Mu]/mb])/E^t0 - 116*E^t0*\[Rho]^(3/2)*
         Log[\[Mu]/mb] - (68*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (320*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (6*\[Rho]^2*Log[\[Mu]/mb])/E^(4*t0) - (172*\[Rho]^2*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (172*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        6*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb] + (80*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (80*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (12*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (16*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^t0 - 16*E^t0*\[Rho]^(5/2)*
         Log[\[Mu]/mb] - 12*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb] - 
        (32*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (10*t0*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (10*t0*Sqrt[\[Rho]]*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (2*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (2*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (44*t0*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (44*t0*\[Rho]^(5/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (8*Log[E^t0 - Sqrt[\[Rho]]])/3 + (17*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*E^(4*t0)) - Log[E^t0 - Sqrt[\[Rho]]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/12 + Log[E^t0 - Sqrt[\[Rho]]]/
         (9 - 9*Sqrt[\[Rho]]) - (119*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + (119*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (31*Log[E^t0 - Sqrt[\[Rho]]])/(12*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (34*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (10*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (64*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (64*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (10*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (34*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (16*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (13*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (8*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (8*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (13*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/12 + 
        (116*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (10*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (10*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 + 
        10*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (10*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (116*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        8*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]] - 
        (7*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (61*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (61*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (7*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (167*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(12*(-1 + Sqrt[\[Rho]])) + 
        (14*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (2*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (167*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*(-1 + Sqrt[\[Rho]])) - (\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (7*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) + (7*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (31*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*(-Sqrt[\[Rho]] + \[Rho])) - (56*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (119*Log[1 - Sqrt[\[Rho]]/E^t0])/(180*\[Rho]^2) + 
        (31*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*\[Rho]) - 
        (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (65*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (3*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        3*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (22*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (6*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        6*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (16*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (44*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (44*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (16*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (16*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (44*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (44*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (16*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (77*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/12 + 
        (3*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        3*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (26*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (6*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        6*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (2057*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/540 - 
        (52*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (7*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (52*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + Log[1 - E^t0*Sqrt[\[Rho]]]/
         (9*(-1 + Sqrt[\[Rho]])) + (10*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (119*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])*\[Rho]^2) - 
        (119*Log[1 - E^t0*Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (44*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) + (44*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (10*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (104*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (6*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        6*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (116*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (2*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (32*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (88*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (88*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (32*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (116*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (2*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        12*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (6*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        6*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (167*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*(-1 + Sqrt[\[Rho]])) + 
        (44*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (167*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (12 - 12*Sqrt[\[Rho]]) + (44*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])) + 
        (\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(180 - 180*Sqrt[\[Rho]]) + 
        (7*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (7*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (31*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*(-Sqrt[\[Rho]] + \[Rho])) + 
        (31*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*\[Rho] - 12*\[Rho]^(3/2)) - 
        (17*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]]/(3*E^(2*t0)) + 
        (E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (34*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (10*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (64*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (64*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (10*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (34*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (13*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        (8*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (8*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (13*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 - 
        (10*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (10*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 - 
        10*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (10*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (7*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (61*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (61*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (7*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (14*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (2*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (452*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (119*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(180*\[Rho]^2) - 
        (31*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*\[Rho]) + 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (22*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (329*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (3*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        3*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (6*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        6*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (16*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (44*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (44*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (16*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (16*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (44*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (44*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (16*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (317*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 - 
        (3*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        3*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (6*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        6*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        10*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        10*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (2057*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/540 + 
        (7*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (226*Log[\[Rho]])/27 + (17*Log[\[Rho]])/(6*E^(4*t0)) - 
        (2*Log[\[Rho]])/(3*E^(2*t0)) + (2*E^(2*t0)*Log[\[Rho]])/3 - 
        (17*E^(4*t0)*Log[\[Rho]])/6 - (8*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (8*E^(2*t0)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - (74*t0*Log[\[Rho]])/
         9 - (17*Log[\[Rho]])/(6*E^(3*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (2*Log[\[Rho]])/(3*E^t0*(E^t0 - Sqrt[\[Rho]])) - 
        (2*E^(3*t0)*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (17*E^(5*t0)*Log[\[Rho]])/(6*(E^t0 - Sqrt[\[Rho]])) + 
        (E^t0*t0*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (t0*Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) - (119*Log[\[Rho]])/
         (360*\[Rho]^2) + (31*Log[\[Rho]])/(24*\[Rho]) + 
        (11*Sqrt[\[Rho]]*Log[\[Rho]])/9 - (68*Sqrt[\[Rho]]*Log[\[Rho]])/
         (45*E^(5*t0)) - (20*Sqrt[\[Rho]]*Log[\[Rho]])/(3*E^(3*t0)) - 
        (15*Sqrt[\[Rho]]*Log[\[Rho]])/E^t0 + 15*E^t0*Sqrt[\[Rho]]*
         Log[\[Rho]] + (20*E^(3*t0)*Sqrt[\[Rho]]*Log[\[Rho]])/3 + 
        (68*E^(5*t0)*Sqrt[\[Rho]]*Log[\[Rho]])/45 + 
        (80*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (160*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) + 
        (40*Sqrt[\[Rho]]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (391*Sqrt[\[Rho]]*Log[\[Rho]])/(90*E^(4*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (6*Sqrt[\[Rho]]*Log[\[Rho]])/(E^(2*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (2*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (47*E^(2*t0)*Sqrt[\[Rho]]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (19*E^(4*t0)*Sqrt[\[Rho]]*Log[\[Rho]])/(2*(E^t0 - Sqrt[\[Rho]])) - 
        (68*E^(6*t0)*Sqrt[\[Rho]]*Log[\[Rho]])/(45*(E^t0 - Sqrt[\[Rho]])) - 
        (t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (11*Sqrt[\[Rho]]*Log[\[Rho]])/(E^t0*(9 - 9*E^t0*Sqrt[\[Rho]])) + 
        (2*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(9 - 9*E^t0*Sqrt[\[Rho]]) + 
        (E^t0*t0*Sqrt[\[Rho]]*Log[\[Rho]])/(1 - E^t0*Sqrt[\[Rho]]) + 
        (13*Sqrt[\[Rho]]*Log[\[Rho]])/(-9 + 9*E^t0*Sqrt[\[Rho]]) - 
        (343*\[Rho]*Log[\[Rho]])/18 + (13*\[Rho]*Log[\[Rho]])/(6*E^(4*t0)) + 
        (160*\[Rho]*Log[\[Rho]])/(9*E^(2*t0)) - 
        (160*E^(2*t0)*\[Rho]*Log[\[Rho]])/9 - 
        (13*E^(4*t0)*\[Rho]*Log[\[Rho]])/6 - (80*\[Rho]*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (80*E^(2*t0)*\[Rho]*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) + (2*t0*\[Rho]*Log[\[Rho]])/3 - 
        (2*\[Rho]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (68*\[Rho]*Log[\[Rho]])/(45*E^(5*t0)*(E^t0 - Sqrt[\[Rho]])) - 
        (53*\[Rho]*Log[\[Rho]])/(6*E^(3*t0)*(E^t0 - Sqrt[\[Rho]])) - 
        (53*\[Rho]*Log[\[Rho]])/(3*E^t0*(E^t0 - Sqrt[\[Rho]])) + 
        (55*E^t0*\[Rho]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (184*E^(3*t0)*\[Rho]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (331*E^(5*t0)*\[Rho]*Log[\[Rho]])/(90*(E^t0 - Sqrt[\[Rho]])) - 
        (8*E^t0*t0*\[Rho]*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (13*E^t0*\[Rho]*Log[\[Rho]])/(9 - 9*E^t0*Sqrt[\[Rho]]) + 
        (7*\[Rho]*Log[\[Rho]])/(9*E^(2*t0)*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (2*\[Rho]*Log[\[Rho]])/(-3 + 3*E^t0*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(3/2)*Log[\[Rho]])/9 - (52*\[Rho]^(3/2)*Log[\[Rho]])/
         (9*E^(3*t0)) - (164*\[Rho]^(3/2)*Log[\[Rho]])/(3*E^t0) + 
        (164*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/3 + 
        (52*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/9 + 
        (160*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (320*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) + 
        (313*\[Rho]^(3/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (13*\[Rho]^(3/2)*Log[\[Rho]])/(6*E^(4*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (134*\[Rho]^(3/2)*Log[\[Rho]])/(9*E^(2*t0)*(E^t0 - Sqrt[\[Rho]])) - 
        (4*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (412*E^(2*t0)*\[Rho]^(3/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (25*E^(4*t0)*\[Rho]^(3/2)*Log[\[Rho]])/(6*(E^t0 - Sqrt[\[Rho]])) + 
        (8*t0*\[Rho]^(3/2)*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (\[Rho]^(3/2)*Log[\[Rho]])/(E^(3*t0)*(9 - 9*E^t0*Sqrt[\[Rho]])) + 
        (8*\[Rho]^(3/2)*Log[\[Rho]])/(3 - 3*E^t0*Sqrt[\[Rho]]) + 
        (14*\[Rho]^(3/2)*Log[\[Rho]])/(9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (11*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-9 + 9*E^t0*Sqrt[\[Rho]]) - 
        (931*\[Rho]^2*Log[\[Rho]])/72 + (14*\[Rho]^2*Log[\[Rho]])/
         (9*E^(4*t0)) + (18*\[Rho]^2*Log[\[Rho]])/E^(2*t0) - 
        18*E^(2*t0)*\[Rho]^2*Log[\[Rho]] - (14*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/
         9 - (40*\[Rho]^2*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (40*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        30*t0*\[Rho]^2*Log[\[Rho]] + (4*\[Rho]^2*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (8*\[Rho]^2*Log[\[Rho]])/
         (3*E^(3*t0)*(E^t0 - Sqrt[\[Rho]])) - (739*\[Rho]^2*Log[\[Rho]])/
         (18*E^t0*(E^t0 - Sqrt[\[Rho]])) + (284*E^t0*\[Rho]^2*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (76*E^(3*t0)*\[Rho]^2*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (7*E^(5*t0)*\[Rho]^2*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (74*E^t0*t0*\[Rho]^2*Log[\[Rho]])/
         (3*(E^t0 - Sqrt[\[Rho]])) + (\[Rho]^2*Log[\[Rho]])/
         (E^(2*t0)*(6 - 6*E^t0*Sqrt[\[Rho]])) + (5*\[Rho]^2*Log[\[Rho]])/
         (2 - 2*E^t0*Sqrt[\[Rho]]) + (8*E^t0*\[Rho]^2*Log[\[Rho]])/
         (-3 + 3*E^t0*Sqrt[\[Rho]]) + (7*\[Rho]^(5/2)*Log[\[Rho]])/9 - 
        (28*\[Rho]^(5/2)*Log[\[Rho]])/(9*E^(3*t0)) - 
        (101*\[Rho]^(5/2)*Log[\[Rho]])/(9*E^t0) + 
        (101*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/9 + 
        (28*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/9 + 
        (16*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (32*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) + 
        (58*\[Rho]^(5/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (7*\[Rho]^(5/2)*Log[\[Rho]])/(9*E^(4*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (149*\[Rho]^(5/2)*Log[\[Rho]])/(18*E^(2*t0)*(E^t0 - Sqrt[\[Rho]])) + 
        (2*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (125*E^(2*t0)*\[Rho]^(5/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (7*E^(4*t0)*\[Rho]^(5/2)*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) - 
        (74*t0*\[Rho]^(5/2)*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (\[Rho]^(5/2)*Log[\[Rho]])/(E^t0*(2 - 2*E^t0*Sqrt[\[Rho]])) + 
        (E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(2 - 2*E^t0*Sqrt[\[Rho]]) + 
        (\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (2057*\[Rho]^3*Log[\[Rho]])/1080 + (26*t0*\[Rho]^3*Log[\[Rho]])/9 - 
        (2*\[Rho]^3*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (14*\[Rho]^3*Log[\[Rho]])/(9*E^(3*t0)*(E^t0 - Sqrt[\[Rho]])) - 
        (20*\[Rho]^3*Log[\[Rho]])/(3*E^t0*(E^t0 - Sqrt[\[Rho]])) + 
        (23*E^t0*\[Rho]^3*Log[\[Rho]])/(3*(E^t0 - Sqrt[\[Rho]])) + 
        (14*E^(3*t0)*\[Rho]^3*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (E^t0*\[Rho]^3*Log[\[Rho]])/(1 - E^t0*Sqrt[\[Rho]]) + 
        (\[Rho]^3*Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (7*\[Rho]^4*Log[\[Rho]])/18 - 12*\[Rho]*Log[1 - E^(-2*t0)]*
         Log[\[Rho]] - 12*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        12*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]] - 
        (592*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        12*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]] - 40*\[Rho]^(5/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 + 12*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]] + 
        (592*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        12*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]] + 40*\[Rho]^(5/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[-1 + E^t0]*
          Log[\[Rho]])/3 + (592*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        40*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 - 
        (592*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        40*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]] + 
        (10*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (34*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        \[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (35*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (28*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        16*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] + 
        (56*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        (52*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (5*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + 3*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
         Log[\[Rho]] + (\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) - 3*\[Rho]^2*
         Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (22*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (22*\[Rho]^(5/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        \[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (22*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        2*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        \[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (E^t0*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/(E^t0 - Sqrt[\[Rho]]) - 
        (Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (E^t0 - Sqrt[\[Rho]]) - (3*E^t0*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(E^t0 - Sqrt[\[Rho]]) + 
        (3*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (E^t0 - Sqrt[\[Rho]]) + (3*E^t0*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(E^t0 - Sqrt[\[Rho]]) - 
        (3*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (E^t0 - Sqrt[\[Rho]]) - (E^t0*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(E^t0 - Sqrt[\[Rho]]) + 
        (\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (E^t0 - Sqrt[\[Rho]]) - (11*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (11*E^t0*Sqrt[\[Rho]]*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (11*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (3*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        3*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (8*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (22*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (22*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (8*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (13*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (3*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        3*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (5*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        5*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (26*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (28*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (11*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (11*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - 16*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] - (3*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         E^(2*t0) - 3*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] + (8*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) + (22*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) + 
        (22*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (8*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (56*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (3*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 3*E^(2*t0)*\[Rho]^2*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (5*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        5*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (52*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (47*Log[\[Rho]]^2)/18 - (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(6*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/6 + (55*\[Rho]*Log[\[Rho]]^2)/
         6 + (3*\[Rho]*Log[\[Rho]]^2)/(2*E^(2*t0)) + 
        (3*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/2 - (4*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         (9*E^(3*t0)) - (11*\[Rho]^(3/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (11*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/3 - 
        (4*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 + 
        (57*\[Rho]^2*Log[\[Rho]]^2)/4 + (3*\[Rho]^2*Log[\[Rho]]^2)/
         (2*E^(2*t0)) + (3*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/2 - 
        (5*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^t0) - 
        (5*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 + (121*\[Rho]^3*Log[\[Rho]]^2)/
         36 - (17*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (12*E^(4*t0)) + Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]]/
         (3*E^(2*t0)) - (E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (17*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/12 + (8*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 
        (8*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (10*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (34*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (10*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(3*t0)) + (58*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (58*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (10*E^(3*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (34*E^(5*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (80*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) - 
        (13*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (12*E^(4*t0)) - (26*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(2*t0)) + (26*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (13*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         12 + (80*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (80*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) - (2*t0*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (26*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (82*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (82*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (26*E^(3*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (160*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (7*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) - (83*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(2*t0)) + (83*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (7*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (40*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (40*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (44*t0*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (20*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (14*E^(3*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 20*PolyLog[2, E^(-2*t0)] - 
        (88*\[Rho]*PolyLog[2, E^(-2*t0)])/3 - 
        (724*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 - 
        (140*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 + 
        24*\[Rho]*PolyLog[2, -E^(-t0)] + (200*\[Rho]^(3/2)*
          PolyLog[2, -E^(-t0)])/9 + 24*\[Rho]^2*PolyLog[2, -E^(-t0)] + 
        (76*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/3 + 
        (140*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 + 
        24*\[Rho]*PolyLog[2, E^(-t0)] - (200*\[Rho]^(3/2)*
          PolyLog[2, E^(-t0)])/9 + 24*\[Rho]^2*PolyLog[2, E^(-t0)] - 
        (76*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (12*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        12*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)] - 
        (32*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (88*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (88*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (32*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (12*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        12*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        20*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (12*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        12*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)] + 
        (32*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (88*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (32*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (12*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        12*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        20*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (2*PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (2*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/
         (-1 + E^t0*Sqrt[\[Rho]]) + (6*\[Rho]*PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - (6*E^t0*\[Rho]^(3/2)*
          PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (6*\[Rho]^2*PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/
         (-1 + E^t0*Sqrt[\[Rho]]) + (6*E^t0*\[Rho]^(5/2)*
          PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (2*\[Rho]^3*PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - (2*E^t0*\[Rho]^(7/2)*
          PolyLog[2, 1 - 1/Sqrt[\[Rho]]])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (28*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (2*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) - 16*\[Rho]*PolyLog[2, 
          1 - 1/(E^t0*Sqrt[\[Rho]])] - 
        (6*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) + (6*E^t0*\[Rho]^(3/2)*
          PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (56*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 + 
        (6*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) - (6*E^t0*\[Rho]^(5/2)*
          PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (52*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (2*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) + (2*E^t0*\[Rho]^(7/2)*
          PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]] - 
        (10*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (10*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - 6*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]] - 
        (2*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (2*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + 6*\[Rho]^2*PolyLog[2, 
          1 - E^t0/Sqrt[\[Rho]]] - (44*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (44*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - 2*\[Rho]^3*PolyLog[2, 
          1 - E^t0/Sqrt[\[Rho]]] + (16*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        14*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]] + 12*\[Rho]^2*
         PolyLog[2, 1 - Sqrt[\[Rho]]] - 
        (70*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (28*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (26*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        10*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] + 
        (10*PolyLog[2, Sqrt[\[Rho]]])/3 - 8*\[Rho]*PolyLog[2, Sqrt[\[Rho]]] + 
        6*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]] - 
        (52*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (22*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (12*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        12*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (32*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (88*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (88*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (32*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (26*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (12*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        12*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        20*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (52*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (10*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (44*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (10*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (12*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 12*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (2*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (32*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (88*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (88*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (32*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (2*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (12*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 12*E^(2*t0)*\[Rho]^2*
         PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (44*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (20*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (44*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]])))/Pi + 
     (CF*\[Alpha]s*(28/(3*E^(2*t0)) + 88/(3*E^(t0/2)) - (88*E^(t0/2))/3 - 
        (28*E^(2*t0))/3 + (352*E^(t0/2))/(3 - 3*E^t0) + 
        88/(3*E^(t0/2)*(-1 + E^t0)) + (176*E^(t0/2))/(3*(-1 + E^t0)) + 
        (88*E^((3*t0)/2))/(3*(-1 + E^t0)) - 16/(3*(-1 + E^(2*t0))) - 
        (16*E^(2*t0))/(3*(-1 + E^(2*t0))) - (86*Pi^2)/9 - (34849*t0)/540 + 
        (28*t0)/(3*E^(4*t0)) + (64*t0)/(3*E^(2*t0)) + (64*E^(2*t0)*t0)/3 + 
        (28*E^(4*t0)*t0)/3 - (704*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) - 
        (985*t0^2)/18 + (4*Pi^2)/(3*(3 - 3*Sqrt[\[Rho]])) + 
        (110*t0)/(9*(-1 + Sqrt[\[Rho]])) + (4*t0^2)/(3*(-1 + Sqrt[\[Rho]])) + 
        (2*Pi^2)/(3*(-1 + E^t0*Sqrt[\[Rho]])) - 
        (2*t0^2)/(-1 + E^t0*Sqrt[\[Rho]]) + (49*t0)/(45*\[Rho]^2) + 
        (49*t0)/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (98*t0)/(45*\[Rho]^(3/2)) + (49*t0)/(45*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (256*t0)/(135*\[Rho]) - 
        (806*t0)/(135*Sqrt[\[Rho]]) - (434*Sqrt[\[Rho]])/(45*E^(3*t0)) + 
        (6661*Sqrt[\[Rho]])/(540*E^t0) - (416*Sqrt[\[Rho]])/(3*E^(t0/2)) + 
        (416*E^(t0/2)*Sqrt[\[Rho]])/3 - (3541*E^t0*Sqrt[\[Rho]])/540 + 
        (434*E^(3*t0)*Sqrt[\[Rho]])/45 - (416*Sqrt[\[Rho]])/
         (3*E^(t0/2)*(-1 + E^t0)) + (832*E^(t0/2)*Sqrt[\[Rho]])/
         (3*(-1 + E^t0)) - (416*E^((3*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (256*E^t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))) + (104*Pi^2*Sqrt[\[Rho]])/
         9 + (2374*t0*Sqrt[\[Rho]])/135 - (224*t0*Sqrt[\[Rho]])/
         (45*E^(5*t0)) - (1664*t0*Sqrt[\[Rho]])/(27*E^(3*t0)) + 
        (235*t0*Sqrt[\[Rho]])/(9*E^t0) - (1825*E^t0*t0*Sqrt[\[Rho]])/9 - 
        (1664*E^(3*t0)*t0*Sqrt[\[Rho]])/27 - (224*E^(5*t0)*t0*Sqrt[\[Rho]])/
         45 + (1664*E^t0*t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))^2) + 
        (1664*E^(3*t0)*t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))^2) + 
        (112*t0^2*Sqrt[\[Rho]])/E^t0 + 112*E^t0*t0^2*Sqrt[\[Rho]] + 
        (4*t0^2*Sqrt[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) - (8*t0*Sqrt[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (8*E^t0*t0*Sqrt[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) + (4*Pi^2*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (110*t0*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (52*Sqrt[\[Rho]])/
         (E^t0*(9 - 9*E^t0*Sqrt[\[Rho]])) + (44*t0*Sqrt[\[Rho]])/
         (9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + (112*\[Rho])/(45*E^(4*t0)) + 
        (743*\[Rho])/(24*E^(2*t0)) + (784*\[Rho])/(3*E^(t0/2)) - 
        (784*E^(t0/2)*\[Rho])/3 - (2405*E^(2*t0)*\[Rho])/72 - 
        (112*E^(4*t0)*\[Rho])/45 + (3136*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + 
        (784*\[Rho])/(3*E^(t0/2)*(-1 + E^t0)) + (1568*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) + (784*E^((3*t0)/2)*\[Rho])/(3*(-1 + E^t0)) - 
        (352*\[Rho])/(3*(-1 + E^(2*t0))) - (352*E^(2*t0)*\[Rho])/
         (3*(-1 + E^(2*t0))) - (466*Pi^2*\[Rho])/9 - (62276*t0*\[Rho])/135 + 
        (24*t0*\[Rho])/E^(4*t0) + (2275*t0*\[Rho])/(18*E^(2*t0)) + 
        (475*E^(2*t0)*t0*\[Rho])/2 + 24*E^(4*t0)*t0*\[Rho] - 
        (6272*E^(2*t0)*t0*\[Rho])/(3*(-1 + E^(2*t0))^2) - 
        (602*t0^2*\[Rho])/3 - (108*t0^2*\[Rho])/E^(2*t0) - 
        108*E^(2*t0)*t0^2*\[Rho] - (8*t0*\[Rho])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (8*E^t0*t0*\[Rho])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (8*Pi^2*\[Rho])/(-1 + Sqrt[\[Rho]]) + (80*t0*\[Rho])/
         (3*(-1 + Sqrt[\[Rho]])) + (24*t0^2*\[Rho])/(-1 + Sqrt[\[Rho]]) + 
        (52*\[Rho])/(9 - 9*E^t0*Sqrt[\[Rho]]) + (22*\[Rho])/
         (E^(2*t0)*(9 - 9*E^t0*Sqrt[\[Rho]])) + (2*Pi^2*\[Rho])/
         (1 - E^t0*Sqrt[\[Rho]]) - (28*t0*\[Rho])/(9*E^(2*t0)*
          (-1 + E^t0*Sqrt[\[Rho]])) - (8*t0*\[Rho])/
         (-3 + 3*E^t0*Sqrt[\[Rho]]) - (44*t0*\[Rho])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) + (2*Pi^2*\[Rho])/
         (3*(Sqrt[\[Rho]]/E^t0 - \[Rho])) - (8*t0*\[Rho])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) - (2*t0^2*\[Rho])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - (2863*\[Rho]^(3/2))/(540*E^(3*t0)) + 
        (41*\[Rho]^(3/2))/(6*E^t0) - (736*\[Rho]^(3/2))/(3*E^(t0/2)) + 
        (736*E^(t0/2)*\[Rho]^(3/2))/3 - (113*E^t0*\[Rho]^(3/2))/6 + 
        (3103*E^(3*t0)*\[Rho]^(3/2))/540 - (736*\[Rho]^(3/2))/
         (3*E^(t0/2)*(-1 + E^t0)) + (1472*E^(t0/2)*\[Rho]^(3/2))/
         (3*(-1 + E^t0)) - (736*E^((3*t0)/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (896*E^t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))) + (128*Pi^2*\[Rho]^(3/2))/
         9 + (9934*t0*\[Rho]^(3/2))/135 - (400*t0*\[Rho]^(3/2))/
         (9*E^(3*t0)) + (353*t0*\[Rho]^(3/2))/(3*E^t0) - 
        397*E^t0*t0*\[Rho]^(3/2) - (208*E^(3*t0)*t0*\[Rho]^(3/2))/3 + 
        (2944*E^t0*t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))^2) + 
        (2944*E^(3*t0)*t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))^2) + 
        (110*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) + (262*t0^2*\[Rho]^(3/2))/E^t0 + 
        262*E^t0*t0^2*\[Rho]^(3/2) + (110*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (16*t0*\[Rho]^(3/2))/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (16*E^t0*t0*\[Rho]^(3/2))/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (8*Pi^2*\[Rho]^(3/2))/(-1 + Sqrt[\[Rho]]) + (80*t0*\[Rho]^(3/2))/
         (3*(-1 + Sqrt[\[Rho]])) - (24*t0^2*\[Rho]^(3/2))/
         (-1 + Sqrt[\[Rho]]) - (4*\[Rho]^(3/2))/(E^(3*t0)*
          (9 - 9*E^t0*Sqrt[\[Rho]])) + (86*\[Rho]^(3/2))/
         (E^t0*(9 - 9*E^t0*Sqrt[\[Rho]])) + (2*E^t0*Pi^2*\[Rho]^(3/2))/
         (-1 + E^t0*Sqrt[\[Rho]]) + (4*t0*\[Rho]^(3/2))/
         (9*E^(3*t0)*(-1 + E^t0*Sqrt[\[Rho]])) - (56*t0*\[Rho]^(3/2))/
         (9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) - \[Rho]^2/(36*E^(4*t0)) + 
        (1522*\[Rho]^2)/(135*E^(2*t0)) + (344*\[Rho]^2)/(3*E^(t0/2)) - 
        (344*E^(t0/2)*\[Rho]^2)/3 - (1387*E^(2*t0)*\[Rho]^2)/135 + 
        (E^(4*t0)*\[Rho]^2)/36 + (1376*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) + 
        (344*\[Rho]^2)/(3*E^(t0/2)*(-1 + E^t0)) + (688*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) + (344*E^((3*t0)/2)*\[Rho]^2)/(3*(-1 + E^t0)) - 
        (272*\[Rho]^2)/(3*(-1 + E^(2*t0))) - (272*E^(2*t0)*\[Rho]^2)/
         (3*(-1 + E^(2*t0))) - (1676*Pi^2*\[Rho]^2)/27 + 
        (529*t0*\[Rho]^2)/135 + (11*t0*\[Rho]^2)/(9*E^(4*t0)) + 
        (122*t0*\[Rho]^2)/(3*E^(2*t0)) + (1112*E^(2*t0)*t0*\[Rho]^2)/9 + 
        (67*E^(4*t0)*t0*\[Rho]^2)/18 - (2752*E^(2*t0)*t0*\[Rho]^2)/
         (3*(-1 + E^(2*t0))^2) - (2780*t0^2*\[Rho]^2)/9 - 
        (5*t0^2*\[Rho]^2)/E^(4*t0) - (84*t0^2*\[Rho]^2)/E^(2*t0) - 
        84*E^(2*t0)*t0^2*\[Rho]^2 - 5*E^(4*t0)*t0^2*\[Rho]^2 + 
        (184*Pi^2*\[Rho]^2)/(3*(9 - 9*Sqrt[\[Rho]])) + 
        (16*t0*\[Rho]^2)/(9*(E^t0 - Sqrt[\[Rho]])) - (16*E^t0*t0*\[Rho]^2)/
         (9*(E^t0 - Sqrt[\[Rho]])) - (907*t0*\[Rho]^2)/
         (27*(-1 + Sqrt[\[Rho]])) + (184*t0^2*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) - (5*\[Rho]^2)/(E^(2*t0)*
          (9 - 9*E^t0*Sqrt[\[Rho]])) + (12*\[Rho]^2)/
         (-1 + E^t0*Sqrt[\[Rho]]) + (2*Pi^2*\[Rho]^2)/
         (-1 + E^t0*Sqrt[\[Rho]]) + (2*t0*\[Rho]^2)/(3*E^(2*t0)*
          (-1 + E^t0*Sqrt[\[Rho]])) + (108*t0*\[Rho]^2)/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - (73*\[Rho]^(5/2))/(36*E^(3*t0)) + 
        (13573*\[Rho]^(5/2))/(270*E^t0) - (64*\[Rho]^(5/2))/(3*E^(t0/2)) + 
        (64*E^(t0/2)*\[Rho]^(5/2))/3 - (12493*E^t0*\[Rho]^(5/2))/270 + 
        (73*E^(3*t0)*\[Rho]^(5/2))/36 - (64*\[Rho]^(5/2))/
         (3*E^(t0/2)*(-1 + E^t0)) + (128*E^(t0/2)*\[Rho]^(5/2))/
         (3*(-1 + E^t0)) - (64*E^((3*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (128*E^t0*\[Rho]^(5/2))/(3*(-1 + E^(2*t0))) + 24*Pi^2*\[Rho]^(5/2) + 
        (56*t0*\[Rho]^(5/2))/15 - (92*t0*\[Rho]^(5/2))/(9*E^(3*t0)) - 
        (349*t0*\[Rho]^(5/2))/(9*E^t0) - (1349*E^t0*t0*\[Rho]^(5/2))/9 - 
        (152*E^(3*t0)*t0*\[Rho]^(5/2))/9 + (256*E^t0*t0*\[Rho]^(5/2))/
         (3*(-1 + E^(2*t0))^2) + (256*E^(3*t0)*t0*\[Rho]^(5/2))/
         (3*(-1 + E^(2*t0))^2) + (10*t0^2*\[Rho]^(5/2))/E^(3*t0) + 
        (54*t0^2*\[Rho]^(5/2))/E^t0 + 54*E^t0*t0^2*\[Rho]^(5/2) + 
        10*E^(3*t0)*t0^2*\[Rho]^(5/2) + (184*t0^2*\[Rho]^(5/2))/
         (9 - 9*Sqrt[\[Rho]]) - (8*t0*\[Rho]^(5/2))/
         (9*(E^t0 - Sqrt[\[Rho]])) + (8*E^t0*t0*\[Rho]^(5/2))/
         (9*(E^t0 - Sqrt[\[Rho]])) + (184*Pi^2*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (907*t0*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (3*\[Rho]^(5/2))/
         (E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + (2*t0*\[Rho]^(5/2))/
         (E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + (445*\[Rho]^3)/(72*E^(2*t0)) - 
        (445*E^(2*t0)*\[Rho]^3)/72 - (2*Pi^2*\[Rho]^3)/3 + 
        (5668*t0*\[Rho]^3)/135 + (145*t0*\[Rho]^3)/(6*E^(2*t0)) + 
        (145*E^(2*t0)*t0*\[Rho]^3)/6 + (10*t0^2*\[Rho]^3)/9 - 
        (8*t0*\[Rho]^3)/(9*(E^t0 - Sqrt[\[Rho]])) + (8*E^t0*t0*\[Rho]^3)/
         (9*(E^t0 - Sqrt[\[Rho]])) - (94*t0*\[Rho]^3)/
         (45*(-1 + Sqrt[\[Rho]])) + (4*\[Rho]^3)/(1 - E^t0*Sqrt[\[Rho]]) + 
        (2*Pi^2*\[Rho]^3)/(3*(1 - E^t0*Sqrt[\[Rho]])) - 
        (36*t0*\[Rho]^3)/(-9 + 9*E^t0*Sqrt[\[Rho]]) + (2*Pi^2*\[Rho]^3)/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - (5*\[Rho]^(7/2))/(36*E^t0) + 
        (5*E^t0*\[Rho]^(7/2))/36 + (4*t0*\[Rho]^(7/2))/9 - 
        (35*t0*\[Rho]^(7/2))/(3*E^t0) - (35*E^t0*t0*\[Rho]^(7/2))/3 - 
        (94*t0*\[Rho]^(7/2))/(45*(-1 + Sqrt[\[Rho]])) + 
        (2*E^t0*Pi^2*\[Rho]^(7/2))/(3*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (73*t0*\[Rho]^4)/36 + (5*t0^2*\[Rho]^4)/6 + (2*t0*\[Rho]^4)/
         (9 - 9*Sqrt[\[Rho]]) + (2*t0*\[Rho]^(9/2))/(9 - 9*Sqrt[\[Rho]]) - 
        (110*t0)/(27*(-Sqrt[\[Rho]] + \[Rho])) + 
        (110*t0)/(27*\[Rho] - 27*\[Rho]^(3/2)) - (352*t0*Log[1 - E^(-2*t0)])/
         3 - (1936*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 - 
        (7252*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 + 
        (416*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/9 + 144*t0*\[Rho]*
         Log[1 - E^(-t0)] + (512*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 + 
        (356*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 + 96*t0*\[Rho]^(5/2)*
         Log[1 - E^(-t0)] - (416*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/9 + 
        144*t0*\[Rho]*Log[1 + E^(-t0)] - (512*t0*\[Rho]^(3/2)*
          Log[1 + E^(-t0)])/9 + (356*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 - 
        96*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)] + (28*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) + (64*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (64*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (28*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 + (32*t0*Log[-E^(-t0) + E^t0])/
         3 - (224*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (1664*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (320*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (320*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (1664*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/27 + 
        (224*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (24*\[Rho]*Log[-E^(-t0) + E^t0])/E^(4*t0) + 
        (352*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (352*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        24*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0] + 192*t0*\[Rho]*
         Log[-E^(-t0) + E^t0] - (32*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/
         E^(3*t0) + (352*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) - 
        (352*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/3 + 
        32*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0] - 
        (8*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (80*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (80*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 + 
        (8*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 + 
        (1472*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 + 
        (16*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (48*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/E^t0 - 48*E^t0*\[Rho]^(5/2)*
         Log[-E^(-t0) + E^t0] - (16*E^(3*t0)*\[Rho]^(5/2)*
          Log[-E^(-t0) + E^t0])/9 - (448*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/
         (3*E^t0) + (448*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (448*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (448*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (72*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) - 72*E^(2*t0)*\[Rho]*
         Log[-1 + E^(2*t0)] + (144*t0*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        144*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)] - 
        (440*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (1048*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1048*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (440*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 - 
        (440*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (1048*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1048*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (440*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 + 
        (5*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (56*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) - 56*E^(2*t0)*\[Rho]^2*
         Log[-1 + E^(2*t0)] - (5*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (20*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (112*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        112*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] + 
        (20*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (40*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (72*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 72*E^t0*\[Rho]^(5/2)*
         Log[-1 + E^(2*t0)] + (40*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/
         9 - (40*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (72*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        72*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] - 
        (40*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        (128*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*E^(2*t0)*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*Log[\[Mu]/mb])/3 + (1664*Sqrt[\[Rho]]*Log[\[Mu]/mb])/
         (9*E^t0) - (1664*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/9 + 
        (1280*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (320*\[Rho]*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (320*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/3 + (1280*\[Rho]*Log[\[Mu]/mb])/
         (3*(-1 + E^(2*t0))) + (1280*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (3*(-1 + E^(2*t0))) + (128*\[Rho]^(3/2)*Log[\[Mu]/mb])/
         (3*E^(3*t0)) + (256*\[Rho]^(3/2)*Log[\[Mu]/mb])/E^t0 - 
        256*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb] - (128*E^(3*t0)*\[Rho]^(3/2)*
          Log[\[Mu]/mb])/3 + (2560*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/
         (3 - 3*E^(2*t0)) - (64*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (896*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (896*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (64*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + (640*\[Rho]^2*Log[\[Mu]/mb])/
         (3*(-1 + E^(2*t0))) + (640*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/
         (3*(-1 + E^(2*t0))) + (128*\[Rho]^(5/2)*Log[\[Mu]/mb])/
         (9*E^(3*t0)) + (128*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (128*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (128*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 + 
        (256*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) + 
        (44*Log[-1 + 1/Sqrt[\[Rho]]])/9 + 
        (40*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]])/9 + 
        (44*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(-9 + 9*E^t0*Sqrt[\[Rho]]) + 
        (12*t0*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (1 - E^t0*Sqrt[\[Rho]]) + (12*t0*\[Rho]*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (40*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) + 
        (44*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) + 
        (40*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) + 
        (4*t0*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (1 - E^t0*Sqrt[\[Rho]]) + (4*t0*\[Rho]^3*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (368*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (368*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (7*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(4*t0)) + (16*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (110*Log[E^t0 - Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (49*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (49*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (110*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (56*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (416*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (40*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        40*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]] - 
        (416*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (56*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (110*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (6*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/E^(4*t0) + 
        (63*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/E^(2*t0) + 
        63*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]] + 6*E^(4*t0)*\[Rho]*
         Log[E^t0 - Sqrt[\[Rho]]] + (80*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (214*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(3*t0)) - (158*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        158*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (214*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (80*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (17*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (560*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (560*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (17*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (907*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) - 
        (74*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (70*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        70*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (74*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (907*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (35*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (35*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (94*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (94*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) + 
        (2*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (2*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (110*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-Sqrt[\[Rho]] + \[Rho])) - 
        (2603*Log[1 - Sqrt[\[Rho]]/E^t0])/108 - 
        (49*Log[1 - Sqrt[\[Rho]]/E^t0])/(45*\[Rho]^2) + 
        (110*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*\[Rho]) + 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (914*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (18*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        18*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (112*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (36*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        36*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (110*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (262*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (262*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (110*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (110*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (262*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (262*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (110*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (5879*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (5*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) - 
        (14*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        14*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (5*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/12 + 
        (154*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (5*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (28*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        28*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (5*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (10*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (10*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (5608*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/135 + 
        (20*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (73*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/36 + 
        (5*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (224*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (8*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (110*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (49*Log[1 - E^t0*Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (49*Log[1 - E^t0*Sqrt[\[Rho]]])/((45 - 45*Sqrt[\[Rho]])*
          \[Rho]^(3/2)) + (224*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) - (224*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (110*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (8*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (524*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         3 - (36*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        36*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (80*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (48*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (220*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (524*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (524*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (220*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (80*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (48*t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        36*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (5*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) - 
        (28*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        28*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (5*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/6 + 
        (907*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (368*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (36*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (907*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (368*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (94*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (94*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (2*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) + (2*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (110*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*(-Sqrt[\[Rho]] + \[Rho])) + (110*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*\[Rho] - 27*\[Rho]^(3/2)) - 
        (7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (16*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (16*E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (56*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (416*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (40*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        40*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (416*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (56*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (6*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(4*t0) - 
        (63*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(2*t0) - 
        63*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        6*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (214*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (158*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        158*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (214*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (17*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (560*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (560*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (17*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (74*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (70*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        70*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (74*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (35*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (35*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (20*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (44*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (40*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (5461*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/108 - 
        (44*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(-9 + 9*E^t0*Sqrt[\[Rho]]) + 
        (49*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(45*\[Rho]^2) - 
        (110*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*\[Rho]) - 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (112*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (2486*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (18*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        18*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (36*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        36*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (40*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - 
        (44*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) - 
        (110*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (262*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (262*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (110*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (110*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (262*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (262*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (110*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (40*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - 
        (6851*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (5*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) + 
        (14*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        14*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (5*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 + 
        (5*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (28*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        28*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (5*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (10*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (18*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        18*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (10*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        18*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (5608*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 - 
        (73*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/36 + 
        (5461*Log[\[Rho]])/216 - (12*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (12*E^(2*t0)*Log[\[Rho]])/(-1 + E^(2*t0)) - (289*t0*Log[\[Rho]])/18 - 
        (2*t0*Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) - (49*Log[\[Rho]])/
         (90*\[Rho]^2) + (55*Log[\[Rho]])/(27*\[Rho]) + 
        (4*Sqrt[\[Rho]]*Log[\[Rho]])/9 - (323*Sqrt[\[Rho]]*Log[\[Rho]])/
         (18*E^t0) + (367*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/18 + 
        (72*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (4*Sqrt[\[Rho]]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (4*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (22*Sqrt[\[Rho]]*Log[\[Rho]])/(9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (1259*\[Rho]*Log[\[Rho]])/9 + (157*\[Rho]*Log[\[Rho]])/
         (36*E^(2*t0)) - (71*E^(2*t0)*\[Rho]*Log[\[Rho]])/12 - 
        (24*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (24*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (58*t0*\[Rho]*Log[\[Rho]])/3 + (4*\[Rho]*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (4*E^t0*\[Rho]*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (14*\[Rho]*Log[\[Rho]])/
         (9*E^(2*t0)*(-1 + E^t0*Sqrt[\[Rho]])) + (4*\[Rho]*Log[\[Rho]])/
         (-3 + 3*E^t0*Sqrt[\[Rho]]) - (22*\[Rho]*Log[\[Rho]])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) - (4*\[Rho]*Log[\[Rho]])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) - (2*t0*\[Rho]*Log[\[Rho]])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - (8*\[Rho]^(3/2)*Log[\[Rho]])/9 + 
        (28*\[Rho]^(3/2)*Log[\[Rho]])/(9*E^(3*t0)) + 
        (131*\[Rho]^(3/2)*Log[\[Rho]])/(6*E^t0) - 
        (53*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/2 - 
        (26*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/9 - 
        (48*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (8*\[Rho]^(3/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (8*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (2*\[Rho]^(3/2)*Log[\[Rho]])/(9*E^(3*t0)*(-1 + E^t0*Sqrt[\[Rho]])) - 
        (28*\[Rho]^(3/2)*Log[\[Rho]])/(9*E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (7571*\[Rho]^2*Log[\[Rho]])/54 - (19*\[Rho]^2*Log[\[Rho]])/
         (18*E^(4*t0)) - (190*\[Rho]^2*Log[\[Rho]])/(9*E^(2*t0)) + 
        (65*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/3 + 
        (19*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/18 + (36*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (36*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (110*t0*\[Rho]^2*Log[\[Rho]])/9 - 
        (8*\[Rho]^2*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (8*E^t0*\[Rho]^2*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (\[Rho]^2*Log[\[Rho]])/(3*E^(2*t0)*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (170*\[Rho]^2*Log[\[Rho]])/(-9 + 9*E^t0*Sqrt[\[Rho]]) + 
        (8*\[Rho]^2*Log[\[Rho]])/(3*(Sqrt[\[Rho]]/E^t0 - \[Rho])) + 
        (4*\[Rho]^(5/2)*Log[\[Rho]])/9 + (8*\[Rho]^(5/2)*Log[\[Rho]])/
         (3*E^(3*t0)) + (371*\[Rho]^(5/2)*Log[\[Rho]])/(18*E^t0) - 
        (343*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/18 - 
        (8*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/3 - 
        (24*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (4*\[Rho]^(5/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) - 
        (4*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(9*(E^t0 - Sqrt[\[Rho]])) + 
        (\[Rho]^(5/2)*Log[\[Rho]])/(E^t0*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (2294*\[Rho]^3*Log[\[Rho]])/135 + (5*\[Rho]^3*Log[\[Rho]])/
         (12*E^(2*t0)) - (5*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/12 - 
        (10*t0*\[Rho]^3*Log[\[Rho]])/9 + (4*\[Rho]^3*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (4*E^t0*\[Rho]^3*Log[\[Rho]])/
         (9*(E^t0 - Sqrt[\[Rho]])) - (52*\[Rho]^3*Log[\[Rho]])/
         (-9 + 9*E^t0*Sqrt[\[Rho]]) + (116*\[Rho]^3*Log[\[Rho]])/
         (9*(Sqrt[\[Rho]]/E^t0 - \[Rho])) + (5*\[Rho]^(7/2)*Log[\[Rho]])/
         (6*E^t0) - (5*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/6 + 
        (34*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-9 + 9*E^t0*Sqrt[\[Rho]]) + 
        (73*\[Rho]^4*Log[\[Rho]])/72 - (5*t0*\[Rho]^4*Log[\[Rho]])/6 + 
        72*\[Rho]*Log[1 - E^(-2*t0)]*Log[\[Rho]] + 
        (178*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        72*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]] + 
        (3584*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (178*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        72*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]] - 
        (3584*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (178*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        (3584*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (256*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (3584*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (256*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (119*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        20*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (182*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (8*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (5*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/6 - 
        (107*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - 100*\[Rho]*
         Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] + 
        (6*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (1 - E^t0*Sqrt[\[Rho]]) - (6*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*
          Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (4*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) + (12*E^t0*\[Rho]^(3/2)*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - 
        (208*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        (12*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - 
        (20*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (2*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (1 - E^t0*Sqrt[\[Rho]]) - 
        (2*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) + 
        (12*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) + (4*E^t0*\[Rho]^(7/2)*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - 
        (5*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) - 6*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
         Log[\[Rho]] - (24*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (24*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(-1 + Sqrt[\[Rho]]) + 6*\[Rho]^2*
         Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (184*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9 - 9*Sqrt[\[Rho]]) + (184*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + Sqrt[\[Rho]])) - 2*\[Rho]^3*
         Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (71*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/18 - 
        (112*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        3*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        2*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        2*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        6*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        6*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        2*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (56*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (56*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (56*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (18*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        18*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (55*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (131*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (131*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (77*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (5*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(4*t0)) - 
        (14*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        14*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (5*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 + 
        (5*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (9*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 9*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (5*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (10*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/9 - (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/6 - 4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        12*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] - 
        12*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        4*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        (107*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - (56*Sqrt[\[Rho]]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) - 
        (56*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + 100*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (18*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(2*t0) + 
        18*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (12*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) - (4*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(Sqrt[\[Rho]]/E^t0 - \[Rho]) - 
        (55*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) - (131*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) - (131*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (208*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (5*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(4*t0)) + 
        (14*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(2*t0) + 
        14*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (5*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/6 - 
        (12*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) + 
        (12*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - 
        (5*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (9*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 - 9*E^t0*\[Rho]^(5/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (12*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (20*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (4*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (-1 + E^t0*Sqrt[\[Rho]]) + 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (4*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - (451*Log[\[Rho]]^2)/72 + 
        (3*Log[\[Rho]]^2)/(2*(-1 + E^t0*Sqrt[\[Rho]])) + 
        (28*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(3*E^t0) + 
        (28*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 - (137*\[Rho]*Log[\[Rho]]^2)/
         2 - (9*\[Rho]*Log[\[Rho]]^2)/E^(2*t0) - 9*E^(2*t0)*\[Rho]*
         Log[\[Rho]]^2 + (3*\[Rho]*Log[\[Rho]]^2)/
         (2*(Sqrt[\[Rho]]/E^t0 - \[Rho])) + (55*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         (18*E^(3*t0)) + (131*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (131*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 - 
        (436*\[Rho]^2*Log[\[Rho]]^2)/9 - (5*\[Rho]^2*Log[\[Rho]]^2)/
         (12*E^(4*t0)) - (7*\[Rho]^2*Log[\[Rho]]^2)/E^(2*t0) - 
        7*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2 - (5*E^(4*t0)*\[Rho]^2*
          Log[\[Rho]]^2)/12 + (5*\[Rho]^(5/2)*Log[\[Rho]]^2)/(6*E^(3*t0)) + 
        (9*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (9*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 + 
        (5*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/6 - 
        (25*\[Rho]^3*Log[\[Rho]]^2)/18 - (25*\[Rho]^4*Log[\[Rho]]^2)/24 - 
        (7*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(4*t0)) - 
        (16*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (7*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (8*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (56*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (416*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (80*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (80*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/9 - (416*E^(3*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (56*E^(5*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (6*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/E^(4*t0) - 
        (88*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(2*t0)) + (88*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        6*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        48*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (8*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(3*t0) - (88*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^t0) + (88*E^t0*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        8*E^(3*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] + (2*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(4*t0)) + 
        (20*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(2*t0)) - (20*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (2*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (368*t0*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (4*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(3*t0)) - 
        (12*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^t0 + 12*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] + (4*E^(3*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (176*PolyLog[2, E^(-2*t0)])/3 + (968*\[Rho]*PolyLog[2, E^(-2*t0)])/
         3 + (3626*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 + 
        (416*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 - 
        144*\[Rho]*PolyLog[2, -E^(-t0)] + 
        (512*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/9 - 
        (356*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 + 96*\[Rho]^(5/2)*
         PolyLog[2, -E^(-t0)] - (416*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 - 
        144*\[Rho]*PolyLog[2, E^(-t0)] - (512*\[Rho]^(3/2)*
          PolyLog[2, E^(-t0)])/9 - (356*\[Rho]^2*PolyLog[2, E^(-t0)])/3 - 
        96*\[Rho]^(5/2)*PolyLog[2, E^(-t0)] + 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (72*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        72*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)] + 
        (220*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (524*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (524*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (10*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (56*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        56*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] - 
        (10*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (36*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        36*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (72*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        72*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)] - 
        (220*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (524*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (524*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (10*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (56*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        56*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] + 
        (10*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (36*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        36*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (20*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (107*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        100*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] - 
        (12*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (1 - E^t0*Sqrt[\[Rho]]) - 
        (4*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (Sqrt[\[Rho]]/E^t0 - \[Rho]) - (12*E^t0*\[Rho]^(3/2)*
          PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + E^t0*Sqrt[\[Rho]]) + 
        (208*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 - 
        (12*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) + (20*\[Rho]^3*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (4*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (1 - E^t0*Sqrt[\[Rho]]) - (12*\[Rho]^3*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/(Sqrt[\[Rho]]/E^t0 - \[Rho]) - 
        (4*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (-1 + E^t0*Sqrt[\[Rho]]) + 
        (5*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 - 
        4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]] - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + 12*\[Rho]*PolyLog[2, 
          1 - E^t0/Sqrt[\[Rho]]] + 
        (48*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (48*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - 12*\[Rho]^2*PolyLog[2, 
          1 - E^t0/Sqrt[\[Rho]]] - (368*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (368*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + 4*\[Rho]^3*PolyLog[2, 
          1 - E^t0/Sqrt[\[Rho]]] - (8*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (32*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (94*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (20*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (5*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (107*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (188*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        18*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (8*PolyLog[2, Sqrt[\[Rho]]])/3 - (32*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/
         3 + (94*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (20*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (5*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (224*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (112*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (72*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        72*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (220*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (524*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (524*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (154*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (10*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (56*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        56*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (10*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (20*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (36*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        36*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (20*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (5*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (8*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (224*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (8*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (72*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) + 72*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (48*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (220*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (524*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (524*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (48*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (10*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (56*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        56*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (10*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (368*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (36*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (368*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]]))))/Pi + 
     (24*t0*(4 + 3*\[Rho]^2) + 48*(1 + 5*\[Rho]*(2 + \[Rho]))*Coth[t0] + 
       2*Sqrt[\[Rho]]*(-24*(5 + \[Rho]*(10 + \[Rho]))*Csch[t0] - 
         2*(104 + 3*\[Rho]*(51 + 11*\[Rho]))*Sinh[t0] + 
         20*Sqrt[\[Rho]]*(6 + 5*\[Rho])*Sinh[2*t0] - 2*\[Rho]*(21 + 5*\[Rho])*
          Sinh[3*t0] + 5*\[Rho]^(3/2)*Sinh[4*t0]))/3
M1\[Rho]D = 16*(-(Sqrt[\[Rho]]*(7 + 35*\[Rho] + 21*\[Rho]^2 + \[Rho]^3)) + 
       (1 + 21*\[Rho] + 35*\[Rho]^2 + 7*\[Rho]^3)*Cosh[t0])*Csch[t0] + 
     (CA*\[Alpha]s*(17/(3*E^(2*t0)) - 22/(3*E^(t0/2)) + (22*E^(t0/2))/3 - 
        (17*E^(2*t0))/3 + 11/(3*(-1 + E^t0)) + 11/(3*E^t0*(-1 + E^t0)) - 
        22/(3*E^(t0/2)*(-1 + E^t0)) + (44*E^(t0/2))/(3*(-1 + E^t0)) + 
        (11*E^t0)/(3*(-1 + E^t0)) - (22*E^((3*t0)/2))/(3*(-1 + E^t0)) + 
        (11*E^(2*t0))/(3*(-1 + E^t0)) - 11/(3*(1 + E^t0)) + 
        11/(3*E^t0*(1 + E^t0)) + (11*E^t0)/(3*(1 + E^t0)) - 
        (11*E^(2*t0))/(3*(1 + E^t0)) - 436/(9*(-1 + E^(2*t0))) - 
        (436*E^(2*t0))/(9*(-1 + E^(2*t0))) + (229*Pi^2)/54 - (3307*t0)/180 + 
        (17*t0)/(3*E^(4*t0)) - (4*t0)/(3*E^(2*t0)) - (4*E^(2*t0)*t0)/3 + 
        (17*E^(4*t0)*t0)/3 + (44*E^t0*t0)/(3*(-1 + E^t0)^2) - 
        (44*E^t0*t0)/(3*(1 + E^t0)^2) + (341*t0^2)/18 + 
        (5*t0^2)/(3 - 3*Sqrt[\[Rho]]) + (5*Pi^2)/(9*(-1 + Sqrt[\[Rho]])) - 
        (467*t0)/(180*(-1 + Sqrt[\[Rho]])) + (17*t0)/(108*\[Rho]^2) + 
        (17*t0)/(108*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (17*t0)/(54*\[Rho]^(3/2)) + (17*t0)/(108*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (94*t0)/(135*\[Rho]) - 
        (461*t0)/(270*Sqrt[\[Rho]]) - (187*Sqrt[\[Rho]])/(18*E^(3*t0)) - 
        (15397*Sqrt[\[Rho]])/(90*E^t0) + (62*Sqrt[\[Rho]])/E^(t0/2) - 
        62*E^(t0/2)*Sqrt[\[Rho]] + (15397*E^t0*Sqrt[\[Rho]])/90 + 
        (187*E^(3*t0)*Sqrt[\[Rho]])/18 - (142*Sqrt[\[Rho]])/(3*(-1 + E^t0)) - 
        (22*Sqrt[\[Rho]])/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (230*Sqrt[\[Rho]])/(3*E^(t0/2)*(-1 + E^t0)) - 
        (416*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) - (142*E^t0*Sqrt[\[Rho]])/
         (3*(-1 + E^t0)) + (230*E^((3*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) - 
        (22*E^((5*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) - 
        (142*Sqrt[\[Rho]])/(3*(1 + E^t0)) - (22*Sqrt[\[Rho]])/
         (3*E^((3*t0)/2)*(1 + E^t0)) + (142*E^t0*Sqrt[\[Rho]])/
         (3*(1 + E^t0)) + (22*E^((5*t0)/2)*Sqrt[\[Rho]])/(3*(1 + E^t0)) + 
        (5816*E^t0*Sqrt[\[Rho]])/(9*(-1 + E^(2*t0))) - (89*Pi^2*Sqrt[\[Rho]])/
         9 - (931*t0*Sqrt[\[Rho]])/135 - (68*t0*Sqrt[\[Rho]])/(9*E^(5*t0)) - 
        (20*t0*Sqrt[\[Rho]])/E^(3*t0) - (329*t0*Sqrt[\[Rho]])/(9*E^t0) + 
        (67*E^t0*t0*Sqrt[\[Rho]])/9 - 20*E^(3*t0)*t0*Sqrt[\[Rho]] - 
        (68*E^(5*t0)*t0*Sqrt[\[Rho]])/9 - (142*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^t0)^2) - (142*E^(2*t0)*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^t0)^2) + (142*t0*Sqrt[\[Rho]])/(3*(1 + E^t0)^2) + 
        (142*E^(2*t0)*t0*Sqrt[\[Rho]])/(3*(1 + E^t0)^2) - 
        (22*t0^2*Sqrt[\[Rho]])/E^t0 - 22*E^t0*t0^2*Sqrt[\[Rho]] + 
        (5*Pi^2*Sqrt[\[Rho]])/(3*(3 - 3*Sqrt[\[Rho]])) - 
        (467*t0*Sqrt[\[Rho]])/(180*(-1 + Sqrt[\[Rho]])) + 
        (5*t0^2*Sqrt[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (170*\[Rho])/(27*E^(4*t0)) + (68359*\[Rho])/(540*E^(2*t0)) - 
        (586*\[Rho])/(3*E^(t0/2)) + (586*E^(t0/2)*\[Rho])/3 - 
        (68359*E^(2*t0)*\[Rho])/540 - (170*E^(4*t0)*\[Rho])/27 + 
        (65*\[Rho])/(-1 + E^t0) + (98*\[Rho])/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (65*\[Rho])/(E^t0*(-1 + E^t0)) - (782*\[Rho])/
         (3*E^(t0/2)*(-1 + E^t0)) + (456*E^(t0/2)*\[Rho])/(-1 + E^t0) + 
        (65*E^t0*\[Rho])/(-1 + E^t0) - (782*E^((3*t0)/2)*\[Rho])/
         (3*(-1 + E^t0)) + (65*E^(2*t0)*\[Rho])/(-1 + E^t0) + 
        (98*E^((5*t0)/2)*\[Rho])/(3*(-1 + E^t0)) - (65*\[Rho])/(1 + E^t0) + 
        (98*\[Rho])/(3*E^((3*t0)/2)*(1 + E^t0)) + (65*\[Rho])/
         (E^t0*(1 + E^t0)) + (65*E^t0*\[Rho])/(1 + E^t0) - 
        (65*E^(2*t0)*\[Rho])/(1 + E^t0) - (98*E^((5*t0)/2)*\[Rho])/
         (3*(1 + E^t0)) - (2764*\[Rho])/(3*(-1 + E^(2*t0))) - 
        (2764*E^(2*t0)*\[Rho])/(3*(-1 + E^(2*t0))) + (16*Pi^2*\[Rho])/9 + 
        (99383*t0*\[Rho])/270 + (68*t0*\[Rho])/(27*E^(6*t0)) + 
        (214*t0*\[Rho])/(9*E^(4*t0)) + (377*t0*\[Rho])/(9*E^(2*t0)) + 
        (116*E^(2*t0)*t0*\[Rho])/9 + (214*E^(4*t0)*t0*\[Rho])/9 + 
        (68*E^(6*t0)*t0*\[Rho])/27 + (260*E^t0*t0*\[Rho])/(-1 + E^t0)^2 - 
        (260*E^t0*t0*\[Rho])/(1 + E^t0)^2 - (77*t0^2*\[Rho])/9 + 
        (29*t0^2*\[Rho])/E^(2*t0) + 29*E^(2*t0)*t0^2*\[Rho] + 
        (50*Pi^2*\[Rho])/(3*(9 - 9*Sqrt[\[Rho]])) - (799*t0*\[Rho])/
         (54*(-1 + Sqrt[\[Rho]])) + (50*t0^2*\[Rho])/
         (9*(-1 + Sqrt[\[Rho]])) - (34*\[Rho]^(3/2))/(27*E^(5*t0)) - 
        (26426*\[Rho]^(3/2))/(405*E^(3*t0)) - (172*\[Rho]^(3/2))/
         (3*E^((3*t0)/2)) - (50798*\[Rho]^(3/2))/(135*E^t0) + 
        (1106*\[Rho]^(3/2))/(3*E^(t0/2)) - (1106*E^(t0/2)*\[Rho]^(3/2))/3 + 
        (50798*E^t0*\[Rho]^(3/2))/135 + (172*E^((3*t0)/2)*\[Rho]^(3/2))/3 + 
        (26426*E^(3*t0)*\[Rho]^(3/2))/405 + (34*E^(5*t0)*\[Rho]^(3/2))/27 + 
        (3736*E^(t0/2)*\[Rho]^(3/2))/(3 - 3*E^t0) - (590*\[Rho]^(3/2))/
         (3*(-1 + E^t0)) - (172*\[Rho]^(3/2))/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (426*\[Rho]^(3/2))/(E^(t0/2)*(-1 + E^t0)) + 
        (508*E^(t0/2)*\[Rho]^(3/2))/(-1 + E^t0) - (590*E^t0*\[Rho]^(3/2))/
         (3*(-1 + E^t0)) + (426*E^((3*t0)/2)*\[Rho]^(3/2))/(-1 + E^t0) - 
        (172*E^((5*t0)/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) - 
        (590*\[Rho]^(3/2))/(3*(1 + E^t0)) + (590*E^t0*\[Rho]^(3/2))/
         (3*(1 + E^t0)) + (26200*E^t0*\[Rho]^(3/2))/(9*(-1 + E^(2*t0))) + 
        (145*Pi^2*\[Rho]^(3/2))/3 - (1642*t0*\[Rho]^(3/2))/45 - 
        (292*t0*\[Rho]^(3/2))/(45*E^(5*t0)) - (796*t0*\[Rho]^(3/2))/
         (27*E^(3*t0)) - (541*t0*\[Rho]^(3/2))/(3*E^t0) + 
        (71*E^t0*t0*\[Rho]^(3/2))/3 - (484*E^(3*t0)*t0*\[Rho]^(3/2))/27 - 
        (292*E^(5*t0)*t0*\[Rho]^(3/2))/45 - (590*t0*\[Rho]^(3/2))/
         (3*(-1 + E^t0)^2) - (590*E^(2*t0)*t0*\[Rho]^(3/2))/
         (3*(-1 + E^t0)^2) + (590*t0*\[Rho]^(3/2))/(3*(1 + E^t0)^2) + 
        (590*E^(2*t0)*t0*\[Rho]^(3/2))/(3*(1 + E^t0)^2) - 
        (52*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) - (102*t0^2*\[Rho]^(3/2))/E^t0 - 
        102*E^t0*t0^2*\[Rho]^(3/2) - (52*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (50*t0^2*\[Rho]^(3/2))/(9 - 9*Sqrt[\[Rho]]) + (50*Pi^2*\[Rho]^(3/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (799*t0*\[Rho]^(3/2))/
         (54*(-1 + Sqrt[\[Rho]])) + (3373*\[Rho]^2)/(180*E^(4*t0)) + 
        (5848*\[Rho]^2)/(27*E^(2*t0)) - (826*\[Rho]^2)/(3*E^(t0/2)) + 
        (826*E^(t0/2)*\[Rho]^2)/3 - (5848*E^(2*t0)*\[Rho]^2)/27 - 
        (3373*E^(4*t0)*\[Rho]^2)/180 + (265*\[Rho]^2)/(3*(-1 + E^t0)) + 
        (148*\[Rho]^2)/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (265*\[Rho]^2)/(3*E^t0*(-1 + E^t0)) - (374*\[Rho]^2)/
         (E^(t0/2)*(-1 + E^t0)) + (1948*E^(t0/2)*\[Rho]^2)/(3*(-1 + E^t0)) + 
        (265*E^t0*\[Rho]^2)/(3*(-1 + E^t0)) - (374*E^((3*t0)/2)*\[Rho]^2)/
         (-1 + E^t0) + (265*E^(2*t0)*\[Rho]^2)/(3*(-1 + E^t0)) + 
        (148*E^((5*t0)/2)*\[Rho]^2)/(3*(-1 + E^t0)) - 
        (265*\[Rho]^2)/(3*(1 + E^t0)) + (148*\[Rho]^2)/(3*E^((3*t0)/2)*
          (1 + E^t0)) + (265*\[Rho]^2)/(3*E^t0*(1 + E^t0)) + 
        (265*E^t0*\[Rho]^2)/(3*(1 + E^t0)) - (265*E^(2*t0)*\[Rho]^2)/
         (3*(1 + E^t0)) - (148*E^((5*t0)/2)*\[Rho]^2)/(3*(1 + E^t0)) - 
        (12380*\[Rho]^2)/(9*(-1 + E^(2*t0))) - (12380*E^(2*t0)*\[Rho]^2)/
         (9*(-1 + E^(2*t0))) + (853*Pi^2*\[Rho]^2)/54 + 
        (41749*t0*\[Rho]^2)/60 + (56*t0*\[Rho]^2)/(9*E^(4*t0)) + 
        (670*t0*\[Rho]^2)/(9*E^(2*t0)) + (76*E^(2*t0)*t0*\[Rho]^2)/9 + 
        (38*E^(4*t0)*t0*\[Rho]^2)/9 + (1060*E^t0*t0*\[Rho]^2)/
         (3*(-1 + E^t0)^2) - (1060*E^t0*t0*\[Rho]^2)/(3*(1 + E^t0)^2) + 
        (259*t0^2*\[Rho]^2)/9 + (4*t0^2*\[Rho]^2)/E^(4*t0) + 
        (66*t0^2*\[Rho]^2)/E^(2*t0) + 66*E^(2*t0)*t0^2*\[Rho]^2 + 
        4*E^(4*t0)*t0^2*\[Rho]^2 + (23*t0^2*\[Rho]^2)/(3 - 3*Sqrt[\[Rho]]) + 
        (23*Pi^2*\[Rho]^2)/(9*(-1 + Sqrt[\[Rho]])) - (587*t0*\[Rho]^2)/
         (36*(-1 + Sqrt[\[Rho]])) - (296*\[Rho]^(5/2))/(135*E^(5*t0)) - 
        (17479*\[Rho]^(5/2))/(270*E^(3*t0)) - (91481*\[Rho]^(5/2))/
         (270*E^t0) + (406*\[Rho]^(5/2))/(3*E^(t0/2)) - 
        (406*E^(t0/2)*\[Rho]^(5/2))/3 + (91481*E^t0*\[Rho]^(5/2))/270 + 
        (17479*E^(3*t0)*\[Rho]^(5/2))/270 + (296*E^(5*t0)*\[Rho]^(5/2))/135 + 
        (1624*E^(t0/2)*\[Rho]^(5/2))/(3 - 3*E^t0) - (94*\[Rho]^(5/2))/
         (-1 + E^t0) - (62*\[Rho]^(5/2))/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (530*\[Rho]^(5/2))/(3*E^(t0/2)*(-1 + E^t0)) + 
        (688*E^(t0/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) - (94*E^t0*\[Rho]^(5/2))/
         (-1 + E^t0) + (530*E^((3*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) - 
        (62*E^((5*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) - 
        (94*\[Rho]^(5/2))/(1 + E^t0) - (62*\[Rho]^(5/2))/
         (3*E^((3*t0)/2)*(1 + E^t0)) + (94*E^t0*\[Rho]^(5/2))/(1 + E^t0) + 
        (62*E^((5*t0)/2)*\[Rho]^(5/2))/(3*(1 + E^t0)) + 
        (4664*E^t0*\[Rho]^(5/2))/(3*(-1 + E^(2*t0))) + (13*Pi^2*\[Rho]^(5/2))/
         9 - (691*t0*\[Rho]^(5/2))/10 - (56*t0*\[Rho]^(5/2))/(45*E^(5*t0)) - 
        (44*t0*\[Rho]^(5/2))/(3*E^(3*t0)) - (1763*t0*\[Rho]^(5/2))/(9*E^t0) + 
        (217*E^t0*t0*\[Rho]^(5/2))/9 - (28*E^(3*t0)*t0*\[Rho]^(5/2))/9 - 
        (56*E^(5*t0)*t0*\[Rho]^(5/2))/45 - (94*t0*\[Rho]^(5/2))/
         (-1 + E^t0)^2 - (94*E^(2*t0)*t0*\[Rho]^(5/2))/(-1 + E^t0)^2 + 
        (94*t0*\[Rho]^(5/2))/(1 + E^t0)^2 + (94*E^(2*t0)*t0*\[Rho]^(5/2))/
         (1 + E^t0)^2 - (52*t0^2*\[Rho]^(5/2))/(3*E^(3*t0)) - 
        (110*t0^2*\[Rho]^(5/2))/E^t0 - 110*E^t0*t0^2*\[Rho]^(5/2) - 
        (52*E^(3*t0)*t0^2*\[Rho]^(5/2))/3 + (23*Pi^2*\[Rho]^(5/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) - (587*t0*\[Rho]^(5/2))/
         (36*(-1 + Sqrt[\[Rho]])) + (23*t0^2*\[Rho]^(5/2))/
         (3*(-1 + Sqrt[\[Rho]])) + (185*\[Rho]^3)/(27*E^(4*t0)) + 
        (43289*\[Rho]^3)/(540*E^(2*t0)) - (34*\[Rho]^3)/E^(t0/2) + 
        34*E^(t0/2)*\[Rho]^3 - (43289*E^(2*t0)*\[Rho]^3)/540 - 
        (185*E^(4*t0)*\[Rho]^3)/27 + (41*\[Rho]^3)/(3*(-1 + E^t0)) + 
        (10*\[Rho]^3)/(3*E^((3*t0)/2)*(-1 + E^t0)) + 
        (41*\[Rho]^3)/(3*E^t0*(-1 + E^t0)) - (122*\[Rho]^3)/
         (3*E^(t0/2)*(-1 + E^t0)) + (224*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) + 
        (41*E^t0*\[Rho]^3)/(3*(-1 + E^t0)) - (122*E^((3*t0)/2)*\[Rho]^3)/
         (3*(-1 + E^t0)) + (41*E^(2*t0)*\[Rho]^3)/(3*(-1 + E^t0)) + 
        (10*E^((5*t0)/2)*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (41*\[Rho]^3)/(3*(1 + E^t0)) + (10*\[Rho]^3)/(3*E^((3*t0)/2)*
          (1 + E^t0)) + (41*\[Rho]^3)/(3*E^t0*(1 + E^t0)) + 
        (41*E^t0*\[Rho]^3)/(3*(1 + E^t0)) - (41*E^(2*t0)*\[Rho]^3)/
         (3*(1 + E^t0)) - (10*E^((5*t0)/2)*\[Rho]^3)/(3*(1 + E^t0)) - 
        (2188*\[Rho]^3)/(9*(-1 + E^(2*t0))) - (2188*E^(2*t0)*\[Rho]^3)/
         (9*(-1 + E^(2*t0))) + (653*Pi^2*\[Rho]^3)/27 - 
        (566*t0*\[Rho]^3)/135 + (35*t0*\[Rho]^3)/(9*E^(4*t0)) + 
        (197*t0*\[Rho]^3)/(9*E^(2*t0)) - (100*E^(2*t0)*t0*\[Rho]^3)/9 + 
        (35*E^(4*t0)*t0*\[Rho]^3)/9 + (164*E^t0*t0*\[Rho]^3)/
         (3*(-1 + E^t0)^2) - (164*E^t0*t0*\[Rho]^3)/(3*(1 + E^t0)^2) + 
        (875*t0^2*\[Rho]^3)/9 + (33*t0^2*\[Rho]^3)/E^(2*t0) + 
        33*E^(2*t0)*t0^2*\[Rho]^3 + (34*t0^2*\[Rho]^3)/(3 - 3*Sqrt[\[Rho]]) + 
        (34*Pi^2*\[Rho]^3)/(9*(-1 + Sqrt[\[Rho]])) + (611*t0*\[Rho]^3)/
         (18*(-1 + Sqrt[\[Rho]])) - (148*\[Rho]^(7/2))/(27*E^(3*t0)) - 
        (1216*\[Rho]^(7/2))/(45*E^t0) + (10*\[Rho]^(7/2))/(3*E^(t0/2)) - 
        (10*E^(t0/2)*\[Rho]^(7/2))/3 + (1216*E^t0*\[Rho]^(7/2))/45 + 
        (148*E^(3*t0)*\[Rho]^(7/2))/27 + (40*E^(t0/2)*\[Rho]^(7/2))/
         (3 - 3*E^t0) - (10*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (10*\[Rho]^(7/2))/(3*E^(t0/2)*(-1 + E^t0)) + 
        (20*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) - (10*E^t0*\[Rho]^(7/2))/
         (3*(-1 + E^t0)) + (10*E^((3*t0)/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) - 
        (10*\[Rho]^(7/2))/(3*(1 + E^t0)) + (10*E^t0*\[Rho]^(7/2))/
         (3*(1 + E^t0)) + (584*E^t0*\[Rho]^(7/2))/(9*(-1 + E^(2*t0))) + 
        (19*Pi^2*\[Rho]^(7/2))/3 - (109*t0*\[Rho]^(7/2))/90 - 
        (28*t0*\[Rho]^(7/2))/(9*E^(3*t0)) - (53*t0*\[Rho]^(7/2))/(9*E^t0) + 
        (487*E^t0*t0*\[Rho]^(7/2))/9 - (28*E^(3*t0)*t0*\[Rho]^(7/2))/9 - 
        (10*t0*\[Rho]^(7/2))/(3*(-1 + E^t0)^2) - 
        (10*E^(2*t0)*t0*\[Rho]^(7/2))/(3*(-1 + E^t0)^2) + 
        (10*t0*\[Rho]^(7/2))/(3*(1 + E^t0)^2) + (10*E^(2*t0)*t0*\[Rho]^(7/2))/
         (3*(1 + E^t0)^2) - (30*t0^2*\[Rho]^(7/2))/E^t0 - 
        30*E^t0*t0^2*\[Rho]^(7/2) + (34*Pi^2*\[Rho]^(7/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) + (611*t0*\[Rho]^(7/2))/
         (18*(-1 + Sqrt[\[Rho]])) + (34*t0^2*\[Rho]^(7/2))/
         (3*(-1 + Sqrt[\[Rho]])) - (787*t0*\[Rho]^4)/180 - 
        (31*t0^2*\[Rho]^4)/18 + (67*t0*\[Rho]^4)/(180*(-1 + Sqrt[\[Rho]])) - 
        (7*t0*\[Rho]^(9/2))/15 + (67*t0*\[Rho]^(9/2))/
         (180*(-1 + Sqrt[\[Rho]])) - (7*t0*\[Rho]^5)/30 + 
        (7*t0*\[Rho]^5)/(30*(-1 + Sqrt[\[Rho]])) + (7*t0*\[Rho]^(11/2))/
         (30*(-1 + Sqrt[\[Rho]])) - (91*t0)/(90*(-Sqrt[\[Rho]] + \[Rho])) + 
        (91*t0)/(90*\[Rho] - 90*\[Rho]^(3/2)) + 40*t0*Log[1 - E^(-2*t0)] + 
        (140*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 + 
        (1808*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 + 
        (2420*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 + 
        (176*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 - 
        (116*t0*\[Rho]*Log[1 - E^(-t0)])/3 + 
        (2864*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 - 
        (280*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 + 
        (3056*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/9 - 44*t0*\[Rho]^3*
         Log[1 - E^(-t0)] + 80*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)] - 
        (176*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 - 
        (116*t0*\[Rho]*Log[1 + E^(-t0)])/3 - 
        (2864*t0*\[Rho]^(3/2)*Log[1 + E^(-t0)])/9 - 
        (280*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 - 
        (3056*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/9 - 44*t0*\[Rho]^3*
         Log[1 + E^(-t0)] - 80*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)] - 
        (884*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 - 
        (1124*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/9 - 
        (3004*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/9 - 
        (164*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 + 
        (884*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 + 
        (1124*t0*\[Rho]^(3/2)*Log[1 + E^t0])/9 + 
        (3004*t0*\[Rho]^(5/2)*Log[1 + E^t0])/9 + 
        (164*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 + (17*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) - (4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 - (32*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (32*E^(2*t0)*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (40*t0*Log[-E^(-t0) + E^t0])/3 - 
        (68*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^(5*t0)) - 
        (20*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/E^(3*t0) - 
        (328*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (328*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        20*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0] + 
        (68*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (448*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (68*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (214*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (596*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (596*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (214*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (68*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 - 
        (224*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (224*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (400*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (292*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (484*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (1816*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (1816*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (484*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (292*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/45 + 
        (2240*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (145*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (1292*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (1292*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (145*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (1120*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (1120*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (184*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (112*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (1256*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (2416*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (2416*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (1256*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 + 
        (112*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/45 + 
        (448*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (70*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (536*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (536*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (70*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (224*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (224*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (272*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (80*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (80*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (88*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (88*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (58*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (58*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (116*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (116*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (208*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (136*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/E^t0 - 136*E^t0*\[Rho]^(3/2)*
         Log[-1 + E^(2*t0)] - (208*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/
         27 + (208*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (136*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        136*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)] + 
        (208*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (4*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (44*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) + 44*E^(2*t0)*\[Rho]^2*
         Log[-1 + E^(2*t0)] + (4*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (16*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (88*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        88*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] - 
        (16*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (208*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (440*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (440*E^t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (208*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/27 + 
        (208*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (440*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (440*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        (208*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/9 - 
        (22*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) + 22*E^(2*t0)*\[Rho]^3*
         Log[-1 + E^(2*t0)] - (44*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        44*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] + 
        (40*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 - 40*E^t0*\[Rho]^(7/2)*
         Log[-1 + E^(2*t0)] + (40*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        40*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] + (16*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (16*E^(2*t0)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        32*t0*Log[\[Mu]/mb] + (284*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3*E^t0) - 
        (284*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/3 - 
        (224*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (214*\[Rho]*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (214*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/3 + (336*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (336*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - (8*t0*\[Rho]*Log[\[Mu]/mb])/3 + 
        (148*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (776*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (776*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (148*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (1120*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (23*\[Rho]^2*Log[\[Mu]/mb])/E^(4*t0) - (568*\[Rho]^2*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (568*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        23*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb] + (560*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (560*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - 88*t0*\[Rho]^2*Log[\[Mu]/mb] + 
        (24*\[Rho]^(5/2)*Log[\[Mu]/mb])/(5*E^(5*t0)) + 
        (728*\[Rho]^(5/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (740*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (740*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (728*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 - 
        (24*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/5 - 
        (672*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (15*\[Rho]^3*Log[\[Mu]/mb])/E^(4*t0) - (250*\[Rho]^3*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (250*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        15*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb] + (112*\[Rho]^3*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (112*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (12*\[Rho]^(7/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (16*\[Rho]^(7/2)*Log[\[Mu]/mb])/E^t0 - 16*E^t0*\[Rho]^(7/2)*
         Log[\[Mu]/mb] - 12*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb] - 
        (32*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (10*t0*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (10*t0*Sqrt[\[Rho]]*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (100*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (100*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (46*t0*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (46*t0*\[Rho]^(5/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (68*t0*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (68*t0*\[Rho]^(7/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (8*Log[E^t0 - Sqrt[\[Rho]]])/3 + (17*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*E^(4*t0)) - Log[E^t0 - Sqrt[\[Rho]]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/12 + 
        (467*Log[E^t0 - Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])) - 
        (17*Log[E^t0 - Sqrt[\[Rho]]])/(108*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (17*Log[E^t0 - Sqrt[\[Rho]]])/(108*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (17*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(5*t0)) - (5*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) + 
        (70*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (70*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        5*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]] - 
        (17*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (467*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + 24*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]] + 
        (17*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (107*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (14*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (14*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (107*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (17*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (799*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(54*(-1 + Sqrt[\[Rho]])) - 
        (73*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (202*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (202*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (73*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (799*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(54 - 54*Sqrt[\[Rho]]) - 
        (40*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (79*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (175*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (175*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (79*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/36 + 
        (587*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(36*(-1 + Sqrt[\[Rho]])) + 
        (28*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (94*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (206*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (206*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (94*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (28*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (587*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(36 - 36*Sqrt[\[Rho]]) - 
        (40*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (35*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (79*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (79*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (35*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (611*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (14*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (2*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (611*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (18*(-1 + Sqrt[\[Rho]])) - (67*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (67*\[Rho]^(9/2)*
          Log[E^t0 - Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])) + 
        (7*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(30 - 30*Sqrt[\[Rho]]) + 
        (7*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(30*(-1 + Sqrt[\[Rho]])) - 
        (91*Log[E^t0 - Sqrt[\[Rho]]])/(90*(-Sqrt[\[Rho]] + \[Rho])) - 
        (91*Log[E^t0 - Sqrt[\[Rho]]])/(90*\[Rho] - 90*\[Rho]^(3/2)) - 
        (481*Log[1 - Sqrt[\[Rho]]/E^t0])/540 - 
        (17*Log[1 - Sqrt[\[Rho]]/E^t0])/(108*\[Rho]^2) + 
        (91*Log[1 - Sqrt[\[Rho]]/E^t0])/(90*\[Rho]) - 
        (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (73*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/54 + 
        (29*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(2*t0)) - 
        (29*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/6 - 
        (22*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (29*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (29*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (52*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (34*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        34*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (52*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (52*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (34*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        34*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (52*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (1115*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/36 + 
        (\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (11*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        11*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (73*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (4*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (22*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        22*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (4*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (52*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (110*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (110*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (52*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (52*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (110*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (110*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (52*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (1337*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/54 + 
        (11*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(2*t0)) - 
        (11*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/2 - 
        (184*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (11*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        11*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (703*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/180 - 
        (31*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (7*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/30 - 
        (52*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - (467*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (10*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (17*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (108*(-1 + Sqrt[\[Rho]])*\[Rho]^2) - (17*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (108*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) - 
        (44*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (10*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (467*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) - 92*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (29*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (29*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (799*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(54 - 54*Sqrt[\[Rho]]) + 
        (100*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (104*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (68*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        68*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (104*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (799*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (54*(-1 + Sqrt[\[Rho]])) + (100*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        60*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (2*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (22*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        22*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (2*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (587*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(36 - 36*Sqrt[\[Rho]]) + 
        (46*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (104*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (220*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (220*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (104*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (46*t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (587*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (36*(-1 + Sqrt[\[Rho]])) - (20*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/
         3 + (11*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        11*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (611*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(18*(-1 + Sqrt[\[Rho]])) + 
        (68*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (611*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (18 - 18*Sqrt[\[Rho]]) + (68*t0*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (67*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])) - 
        (67*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (7*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (30*(-1 + Sqrt[\[Rho]])) + (7*\[Rho]^(11/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(30 - 30*Sqrt[\[Rho]]) + 
        (91*Log[1 - E^t0*Sqrt[\[Rho]]])/(90*(-Sqrt[\[Rho]] + \[Rho])) + 
        (91*Log[1 - E^t0*Sqrt[\[Rho]]])/(90*\[Rho] - 90*\[Rho]^(3/2)) - 
        (17*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]]/(3*E^(2*t0)) + 
        (E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (17*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(5*t0)) + 
        (5*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) - 
        (70*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (70*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        5*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (17*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (17*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (107*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) + 
        (14*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (14*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (107*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (17*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (73*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (202*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (202*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (73*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (79*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (175*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (175*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (79*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 - 
        (28*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (94*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (206*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (206*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (94*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (28*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (35*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) + 
        (79*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (79*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (35*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (14*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (2*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (8401*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/540 + 
        (17*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(108*\[Rho]^2) - 
        (91*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(90*\[Rho]) + 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (22*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (3745*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/54 - 
        (29*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(2*t0)) + 
        (29*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (29*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (29*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (52*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (34*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        34*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (52*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (52*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (34*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        34*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (52*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (3755*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/36 - 
        (\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (11*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        11*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (4*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (22*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        22*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (4*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (52*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (110*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (110*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (52*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (52*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (110*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (110*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (52*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (2417*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/54 - 
        (11*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(2*t0)) + 
        (11*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 - 
        (11*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        11*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        10*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        10*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (703*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/180 + 
        (7*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/30 - 
        (8401*Log[\[Rho]])/1080 - (8*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (8*E^(2*t0)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - (41*t0*Log[\[Rho]])/
         6 - (17*Log[\[Rho]])/(216*\[Rho]^2) + (91*Log[\[Rho]])/
         (180*\[Rho]) - (287*Sqrt[\[Rho]]*Log[\[Rho]])/(18*E^t0) + 
        (287*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/18 + 
        (112*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (224*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (3745*\[Rho]*Log[\[Rho]])/108 + (49*\[Rho]*Log[\[Rho]])/
         (6*E^(2*t0)) - (49*E^(2*t0)*\[Rho]*Log[\[Rho]])/6 - 
        (56*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (56*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (53*t0*\[Rho]*Log[\[Rho]])/9 - (172*\[Rho]^(3/2)*Log[\[Rho]])/
         (27*E^(3*t0)) - (799*\[Rho]^(3/2)*Log[\[Rho]])/(18*E^t0) + 
        (799*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/18 + 
        (172*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/27 + 
        (560*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (1120*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (3755*\[Rho]^2*Log[\[Rho]])/72 + (65*\[Rho]^2*Log[\[Rho]])/
         (18*E^(4*t0)) + (293*\[Rho]^2*Log[\[Rho]])/(9*E^(2*t0)) - 
        (293*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/9 - 
        (65*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/18 - (280*\[Rho]^2*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (280*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) + 6*t0*\[Rho]^2*Log[\[Rho]] - 
        (28*\[Rho]^(5/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (382*\[Rho]^(5/2)*Log[\[Rho]])/(27*E^(3*t0)) - 
        (929*\[Rho]^(5/2)*Log[\[Rho]])/(18*E^t0) + 
        (929*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/18 + 
        (382*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/27 + 
        (28*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/45 + 
        (112*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (2417*\[Rho]^3*Log[\[Rho]])/108 + (35*\[Rho]^3*Log[\[Rho]])/
         (18*E^(4*t0)) + (97*\[Rho]^3*Log[\[Rho]])/(6*E^(2*t0)) - 
        (97*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/6 - 
        (35*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/18 - (56*\[Rho]^3*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (56*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (67*t0*\[Rho]^3*Log[\[Rho]])/9 - 
        (14*\[Rho]^(7/2)*Log[\[Rho]])/(9*E^(3*t0)) - 
        (65*\[Rho]^(7/2)*Log[\[Rho]])/(18*E^t0) + 
        (65*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/18 + 
        (14*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/9 + 
        (16*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (32*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (703*\[Rho]^4*Log[\[Rho]])/360 + (31*t0*\[Rho]^4*Log[\[Rho]])/18 - 
        (7*\[Rho]^5*Log[\[Rho]])/60 - (58*\[Rho]*Log[1 - E^(-2*t0)]*
          Log[\[Rho]])/3 - (140*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 - 
        22*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (58*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (1432*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (140*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (1528*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        22*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]] - 40*\[Rho]^(7/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 + (58*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (1432*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (140*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (1528*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        22*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]] + 40*\[Rho]^(7/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[-1 + E^t0]*
          Log[\[Rho]])/3 + (1432*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        (1528*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        40*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 - 
        (1432*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        (1528*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        40*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]] + 
        (7*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 - 
        (155*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (56*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        3*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (35*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        (23*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (70*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        (158*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        (86*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 + 
        (35*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (5*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (8*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 + (50*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (50*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (4*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 + (23*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (23*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (8*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 + (34*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (34*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) - (2*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 - (2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (8*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (4*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (8*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (2*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (2*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (8*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (4*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (8*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (2*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (11*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (11*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (29*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(2*t0)) + 
        (29*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 - 
        (26*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (17*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 - 17*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] - (26*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/9 + (73*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/6 + (2*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^(4*t0)) + (11*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(2*t0) + 11*E^(2*t0)*\[Rho]^2*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (2*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (26*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (55*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (55*E^t0*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (26*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (92*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (11*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(2*E^(2*t0)) + 
        (11*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 - 
        (5*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        5*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (31*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/18 + 
        (4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (16*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (8*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (16*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (4*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (23*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (11*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (11*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (70*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (29*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(2*t0)) - (29*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/6 + 
        (26*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (17*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 + 17*E^t0*\[Rho]^(3/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (26*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (158*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (2*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(4*t0)) - 
        (11*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(2*t0) - 
        11*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (2*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (26*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (55*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (55*E^t0*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (26*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (86*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (11*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(2*E^(2*t0)) - (11*E^(2*t0)*\[Rho]^3*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (5*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        5*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (35*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (125*Log[\[Rho]]^2)/72 - (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(6*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/6 + (515*\[Rho]*Log[\[Rho]]^2)/
         36 + (29*\[Rho]*Log[\[Rho]]^2)/(12*E^(2*t0)) + 
        (29*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/12 - 
        (13*\[Rho]^(3/2)*Log[\[Rho]]^2)/(9*E^(3*t0)) - 
        (17*\[Rho]^(3/2)*Log[\[Rho]]^2)/(2*E^t0) - 
        (17*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/2 - 
        (13*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 + 
        (199*\[Rho]^2*Log[\[Rho]]^2)/6 + (\[Rho]^2*Log[\[Rho]]^2)/
         (3*E^(4*t0)) + (11*\[Rho]^2*Log[\[Rho]]^2)/(2*E^(2*t0)) + 
        (11*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/2 + 
        (E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/3 - (13*\[Rho]^(5/2)*Log[\[Rho]]^2)/
         (9*E^(3*t0)) - (55*\[Rho]^(5/2)*Log[\[Rho]]^2)/(6*E^t0) - 
        (55*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/6 - 
        (13*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/9 + 
        (787*\[Rho]^3*Log[\[Rho]]^2)/36 + (11*\[Rho]^3*Log[\[Rho]]^2)/
         (4*E^(2*t0)) + (11*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/4 - 
        (5*\[Rho]^(7/2)*Log[\[Rho]]^2)/(2*E^t0) - 
        (5*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/2 + (155*\[Rho]^4*Log[\[Rho]]^2)/
         72 - (17*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (12*E^(4*t0)) + Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]]/
         (3*E^(2*t0)) - (E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (17*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/12 + (8*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 
        (8*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (10*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (17*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(5*t0)) + 
        (5*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(3*t0) + (82*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^t0) - (82*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        5*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (17*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (17*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (107*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(18*E^(4*t0)) - 
        (149*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (149*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (107*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         18 + (17*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (56*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) + (56*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (100*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (73*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (121*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(3*t0)) + 
        (454*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (454*E^t0*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (121*E^(3*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (73*E^(5*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (560*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (145*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (36*E^(4*t0)) - (323*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (323*E^(2*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (145*E^(4*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/36 + 
        (280*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (280*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (46*t0*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (28*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (314*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (604*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (604*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (314*E^(3*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (28*E^(5*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (112*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (35*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(4*t0)) - (134*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (134*E^(2*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (35*E^(4*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (56*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (56*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (68*t0*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (20*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (14*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 20*PolyLog[2, E^(-2*t0)] - 
        (70*\[Rho]*PolyLog[2, E^(-2*t0)])/3 - 
        (904*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 - 
        (1210*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 - 
        (356*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 + 
        (116*\[Rho]*PolyLog[2, -E^(-t0)])/3 + 
        (580*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/3 + 
        (280*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 + 
        (52*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/9 + 
        44*\[Rho]^3*PolyLog[2, -E^(-t0)] + 
        (76*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/3 + 
        (356*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 + 
        (116*\[Rho]*PolyLog[2, E^(-t0)])/3 - 
        (580*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/3 + 
        (280*\[Rho]^2*PolyLog[2, E^(-t0)])/3 - 
        (52*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/9 + 44*\[Rho]^3*
         PolyLog[2, E^(-t0)] - (76*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (58*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (58*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (104*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (68*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        68*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (104*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (8*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (44*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        44*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] + 
        (8*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (104*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (220*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (220*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (104*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (22*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        22*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        20*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (58*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (58*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (104*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (68*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        68*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (104*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (8*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (44*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        44*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] - 
        (8*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (104*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (220*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (220*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (104*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (22*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        22*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        20*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (23*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (70*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 - 
        (158*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 - 
        (86*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 - 
        (35*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (10*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (10*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (16*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         9 - (100*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (100*\[Rho]^(3/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (8*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/3 - 
        (46*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (46*\[Rho]^(5/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (16*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (68*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (68*\[Rho]^(7/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*\[Rho]^4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 + 
        (11*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (326*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (104*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (70*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (31*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (19*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (160*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (77*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        10*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] + 
        (11*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (326*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (104*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (70*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (31*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (22*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (58*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (58*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (104*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (68*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        68*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (104*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (73*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (8*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (44*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        44*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (8*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (104*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (220*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (220*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (104*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (184*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (22*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        22*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        20*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (31*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (10*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (44*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (10*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (58*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) - (58*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         3 + (100*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) + (104*\[Rho]^(3/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (68*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        68*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (104*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (100*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (8*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(4*t0)) - (44*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 44*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (8*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (46*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (104*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (220*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (220*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (104*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (46*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (22*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 22*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (68*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (20*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (68*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]])))/Pi + 
     (CF*\[Alpha]s*(28/(3*E^(2*t0)) + 88/(3*E^(t0/2)) - (88*E^(t0/2))/3 - 
        (28*E^(2*t0))/3 + (352*E^(t0/2))/(3 - 3*E^t0) - 44/(3*(-1 + E^t0)) - 
        44/(3*E^t0*(-1 + E^t0)) + 88/(3*E^(t0/2)*(-1 + E^t0)) + 
        (176*E^(t0/2))/(3*(-1 + E^t0)) - (44*E^t0)/(3*(-1 + E^t0)) + 
        (88*E^((3*t0)/2))/(3*(-1 + E^t0)) - (44*E^(2*t0))/(3*(-1 + E^t0)) + 
        44/(3*(1 + E^t0)) - 44/(3*E^t0*(1 + E^t0)) - 
        (44*E^t0)/(3*(1 + E^t0)) + (44*E^(2*t0))/(3*(1 + E^t0)) + 
        160/(3*(-1 + E^(2*t0))) + (160*E^(2*t0))/(3*(-1 + E^(2*t0))) - 
        (92*Pi^2)/9 - (14989*t0)/216 + (28*t0)/(3*E^(4*t0)) + 
        (64*t0)/(3*E^(2*t0)) + (64*E^(2*t0)*t0)/3 + (28*E^(4*t0)*t0)/3 - 
        (176*E^t0*t0)/(3*(-1 + E^t0)^2) + (176*E^t0*t0)/(3*(1 + E^t0)^2) - 
        (1943*t0^2)/36 + (4*Pi^2)/(3*(3 - 3*Sqrt[\[Rho]])) + 
        (854*t0)/(135*(-1 + Sqrt[\[Rho]])) + 
        (4*t0^2)/(3*(-1 + Sqrt[\[Rho]])) + (7*t0)/(27*\[Rho]^2) + 
        (7*t0)/(27*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (14*t0)/(27*\[Rho]^(3/2)) + (7*t0)/(27*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (37*t0)/(45*\[Rho]) - (292*t0)/(135*Sqrt[\[Rho]]) - 
        (154*Sqrt[\[Rho]])/(9*E^(3*t0)) + (66221*Sqrt[\[Rho]])/(1080*E^t0) - 
        (256*Sqrt[\[Rho]])/E^(t0/2) + 256*E^(t0/2)*Sqrt[\[Rho]] - 
        (66221*E^t0*Sqrt[\[Rho]])/1080 + (154*E^(3*t0)*Sqrt[\[Rho]])/9 + 
        (592*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + (88*Sqrt[\[Rho]])/
         (3*E^((3*t0)/2)*(-1 + E^t0)) - (944*Sqrt[\[Rho]])/
         (3*E^(t0/2)*(-1 + E^t0)) + (1712*E^(t0/2)*Sqrt[\[Rho]])/
         (3*(-1 + E^t0)) + (592*E^t0*Sqrt[\[Rho]])/(3*(-1 + E^t0)) - 
        (944*E^((3*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (88*E^((5*t0)/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (592*Sqrt[\[Rho]])/(3*(1 + E^t0)) + (88*Sqrt[\[Rho]])/
         (3*E^((3*t0)/2)*(1 + E^t0)) - (592*E^t0*Sqrt[\[Rho]])/
         (3*(1 + E^t0)) - (88*E^((5*t0)/2)*Sqrt[\[Rho]])/(3*(1 + E^t0)) + 
        (2048*E^t0*Sqrt[\[Rho]])/(3 - 3*E^(2*t0)) + (320*Pi^2*Sqrt[\[Rho]])/
         9 + (472*t0*Sqrt[\[Rho]])/45 - (112*t0*Sqrt[\[Rho]])/(9*E^(5*t0)) - 
        (2384*t0*Sqrt[\[Rho]])/(27*E^(3*t0)) + (1417*t0*Sqrt[\[Rho]])/
         (18*E^t0) - (2615*E^t0*t0*Sqrt[\[Rho]])/18 - 
        (2384*E^(3*t0)*t0*Sqrt[\[Rho]])/27 - (112*E^(5*t0)*t0*Sqrt[\[Rho]])/
         9 + (592*t0*Sqrt[\[Rho]])/(3*(-1 + E^t0)^2) + 
        (592*E^(2*t0)*t0*Sqrt[\[Rho]])/(3*(-1 + E^t0)^2) - 
        (592*t0*Sqrt[\[Rho]])/(3*(1 + E^t0)^2) - 
        (592*E^(2*t0)*t0*Sqrt[\[Rho]])/(3*(1 + E^t0)^2) + 
        (112*t0^2*Sqrt[\[Rho]])/E^t0 + 112*E^t0*t0^2*Sqrt[\[Rho]] + 
        (4*t0^2*Sqrt[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + (4*Pi^2*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (854*t0*Sqrt[\[Rho]])/
         (135*(-1 + Sqrt[\[Rho]])) + (280*\[Rho])/(27*E^(4*t0)) + 
        (194191*\[Rho])/(2160*E^(2*t0)) + (2536*\[Rho])/(3*E^(t0/2)) - 
        (2536*E^(t0/2)*\[Rho])/3 - (194191*E^(2*t0)*\[Rho])/2160 - 
        (280*E^(4*t0)*\[Rho])/27 + (10144*E^(t0/2)*\[Rho])/(3 - 3*E^t0) - 
        (284*\[Rho])/(-1 + E^t0) - (416*\[Rho])/(3*E^((3*t0)/2)*
          (-1 + E^t0)) - (284*\[Rho])/(E^t0*(-1 + E^t0)) + 
        (3368*\[Rho])/(3*E^(t0/2)*(-1 + E^t0)) + (4240*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) - (284*E^t0*\[Rho])/(-1 + E^t0) + 
        (3368*E^((3*t0)/2)*\[Rho])/(3*(-1 + E^t0)) - (284*E^(2*t0)*\[Rho])/
         (-1 + E^t0) - (416*E^((5*t0)/2)*\[Rho])/(3*(-1 + E^t0)) + 
        (284*\[Rho])/(1 + E^t0) - (416*\[Rho])/(3*E^((3*t0)/2)*(1 + E^t0)) - 
        (284*\[Rho])/(E^t0*(1 + E^t0)) - (284*E^t0*\[Rho])/(1 + E^t0) + 
        (284*E^(2*t0)*\[Rho])/(1 + E^t0) + (416*E^((5*t0)/2)*\[Rho])/
         (3*(1 + E^t0)) + (928*\[Rho])/(-1 + E^(2*t0)) + 
        (928*E^(2*t0)*\[Rho])/(-1 + E^(2*t0)) - (1348*Pi^2*\[Rho])/27 - 
        (411059*t0*\[Rho])/360 + (112*t0*\[Rho])/(27*E^(6*t0)) + 
        (772*t0*\[Rho])/(9*E^(4*t0)) + (8209*t0*\[Rho])/(36*E^(2*t0)) + 
        (14113*E^(2*t0)*t0*\[Rho])/36 + (772*E^(4*t0)*t0*\[Rho])/9 + 
        (112*E^(6*t0)*t0*\[Rho])/27 - (1136*E^t0*t0*\[Rho])/(-1 + E^t0)^2 + 
        (1136*E^t0*t0*\[Rho])/(1 + E^t0)^2 - (7075*t0^2*\[Rho])/36 - 
        (164*t0^2*\[Rho])/E^(2*t0) - 164*E^(2*t0)*t0^2*\[Rho] + 
        (148*Pi^2*\[Rho])/(3*(9 - 9*Sqrt[\[Rho]])) + (1025*t0*\[Rho])/
         (27*(-1 + Sqrt[\[Rho]])) + (148*t0^2*\[Rho])/
         (9*(-1 + Sqrt[\[Rho]])) - (56*\[Rho]^(3/2))/(27*E^(5*t0)) - 
        (30899*\[Rho]^(3/2))/(648*E^(3*t0)) - (328111*\[Rho]^(3/2))/
         (1080*E^t0) - (4288*\[Rho]^(3/2))/(3*E^(t0/2)) + 
        (4288*E^(t0/2)*\[Rho]^(3/2))/3 + (328111*E^t0*\[Rho]^(3/2))/1080 + 
        (30899*E^(3*t0)*\[Rho]^(3/2))/648 + (56*E^(5*t0)*\[Rho]^(3/2))/27 + 
        (2720*\[Rho]^(3/2))/(3*(-1 + E^t0)) + (784*\[Rho]^(3/2))/
         (3*E^((3*t0)/2)*(-1 + E^t0)) - (1952*\[Rho]^(3/2))/
         (E^(t0/2)*(-1 + E^t0)) + (10144*E^(t0/2)*\[Rho]^(3/2))/
         (3*(-1 + E^t0)) + (2720*E^t0*\[Rho]^(3/2))/(3*(-1 + E^t0)) - 
        (1952*E^((3*t0)/2)*\[Rho]^(3/2))/(-1 + E^t0) + 
        (784*E^((5*t0)/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (2720*\[Rho]^(3/2))/(3*(1 + E^t0)) + (784*\[Rho]^(3/2))/
         (3*E^((3*t0)/2)*(1 + E^t0)) - (2720*E^t0*\[Rho]^(3/2))/
         (3*(1 + E^t0)) - (784*E^((5*t0)/2)*\[Rho]^(3/2))/(3*(1 + E^t0)) + 
        (8320*E^t0*\[Rho]^(3/2))/(3 - 3*E^(2*t0)) - (1160*Pi^2*\[Rho]^(3/2))/
         9 + (11666*t0*\[Rho]^(3/2))/135 - (1088*t0*\[Rho]^(3/2))/
         (45*E^(5*t0)) - (4031*t0*\[Rho]^(3/2))/(18*E^(3*t0)) + 
        (1529*t0*\[Rho]^(3/2))/(6*E^t0) - (5551*E^t0*t0*\[Rho]^(3/2))/6 - 
        (5335*E^(3*t0)*t0*\[Rho]^(3/2))/18 - (1088*E^(5*t0)*t0*\[Rho]^(3/2))/
         45 + (2720*t0*\[Rho]^(3/2))/(3*(-1 + E^t0)^2) + 
        (2720*E^(2*t0)*t0*\[Rho]^(3/2))/(3*(-1 + E^t0)^2) - 
        (2720*t0*\[Rho]^(3/2))/(3*(1 + E^t0)^2) - 
        (2720*E^(2*t0)*t0*\[Rho]^(3/2))/(3*(1 + E^t0)^2) + 
        (326*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) + (590*t0^2*\[Rho]^(3/2))/E^t0 + 
        590*E^t0*t0^2*\[Rho]^(3/2) + (326*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (148*t0^2*\[Rho]^(3/2))/(9 - 9*Sqrt[\[Rho]]) + 
        (148*Pi^2*\[Rho]^(3/2))/(27*(-1 + Sqrt[\[Rho]])) + 
        (1025*t0*\[Rho]^(3/2))/(27*(-1 + Sqrt[\[Rho]])) + 
        (3179*\[Rho]^2)/(432*E^(4*t0)) + (45011*\[Rho]^2)/(432*E^(2*t0)) + 
        (4072*\[Rho]^2)/(3*E^(t0/2)) - (4072*E^(t0/2)*\[Rho]^2)/3 - 
        (45011*E^(2*t0)*\[Rho]^2)/432 - (3179*E^(4*t0)*\[Rho]^2)/432 + 
        (16288*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) - (1300*\[Rho]^2)/
         (3*(-1 + E^t0)) - (736*\[Rho]^2)/(3*E^((3*t0)/2)*(-1 + E^t0)) - 
        (1300*\[Rho]^2)/(3*E^t0*(-1 + E^t0)) + (1848*\[Rho]^2)/
         (E^(t0/2)*(-1 + E^t0)) + (2224*E^(t0/2)*\[Rho]^2)/(-1 + E^t0) - 
        (1300*E^t0*\[Rho]^2)/(3*(-1 + E^t0)) + (1848*E^((3*t0)/2)*\[Rho]^2)/
         (-1 + E^t0) - (1300*E^(2*t0)*\[Rho]^2)/(3*(-1 + E^t0)) - 
        (736*E^((5*t0)/2)*\[Rho]^2)/(3*(-1 + E^t0)) + 
        (1300*\[Rho]^2)/(3*(1 + E^t0)) - (736*\[Rho]^2)/
         (3*E^((3*t0)/2)*(1 + E^t0)) - (1300*\[Rho]^2)/(3*E^t0*(1 + E^t0)) - 
        (1300*E^t0*\[Rho]^2)/(3*(1 + E^t0)) + (1300*E^(2*t0)*\[Rho]^2)/
         (3*(1 + E^t0)) + (736*E^((5*t0)/2)*\[Rho]^2)/(3*(1 + E^t0)) + 
        (3680*\[Rho]^2)/(3*(-1 + E^(2*t0))) + (3680*E^(2*t0)*\[Rho]^2)/
         (3*(-1 + E^(2*t0))) - (4217*Pi^2*\[Rho]^2)/27 - 
        (202024*t0*\[Rho]^2)/135 + (2117*t0*\[Rho]^2)/(36*E^(4*t0)) + 
        (5425*t0*\[Rho]^2)/(36*E^(2*t0)) + (19033*E^(2*t0)*t0*\[Rho]^2)/36 + 
        (1351*E^(4*t0)*t0*\[Rho]^2)/18 - (5200*E^t0*t0*\[Rho]^2)/
         (3*(-1 + E^t0)^2) + (5200*E^t0*t0*\[Rho]^2)/(3*(1 + E^t0)^2) - 
        (5915*t0^2*\[Rho]^2)/9 - (65*t0^2*\[Rho]^2)/(2*E^(4*t0)) - 
        (378*t0^2*\[Rho]^2)/E^(2*t0) - 378*E^(2*t0)*t0^2*\[Rho]^2 - 
        (65*E^(4*t0)*t0^2*\[Rho]^2)/2 + (664*Pi^2*\[Rho]^2)/
         (3*(9 - 9*Sqrt[\[Rho]])) + (821*t0*\[Rho]^2)/
         (27*(-1 + Sqrt[\[Rho]])) + (664*t0^2*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) + \[Rho]^(5/2)/(45*E^(5*t0)) - 
        (26659*\[Rho]^(5/2))/(1620*E^(3*t0)) + (50171*\[Rho]^(5/2))/
         (135*E^t0) - (2176*\[Rho]^(5/2))/(3*E^(t0/2)) + 
        (2176*E^(t0/2)*\[Rho]^(5/2))/3 - (50171*E^t0*\[Rho]^(5/2))/135 + 
        (26659*E^(3*t0)*\[Rho]^(5/2))/1620 - (E^(5*t0)*\[Rho]^(5/2))/45 + 
        (496*\[Rho]^(5/2))/(-1 + E^t0) + (344*\[Rho]^(5/2))/
         (3*E^((3*t0)/2)*(-1 + E^t0)) - (2864*\[Rho]^(5/2))/
         (3*E^(t0/2)*(-1 + E^t0)) + (1680*E^(t0/2)*\[Rho]^(5/2))/
         (-1 + E^t0) + (496*E^t0*\[Rho]^(5/2))/(-1 + E^t0) - 
        (2864*E^((3*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (344*E^((5*t0)/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (496*\[Rho]^(5/2))/(1 + E^t0) + (344*\[Rho]^(5/2))/
         (3*E^((3*t0)/2)*(1 + E^t0)) - (496*E^t0*\[Rho]^(5/2))/(1 + E^t0) - 
        (344*E^((5*t0)/2)*\[Rho]^(5/2))/(3*(1 + E^t0)) - 
        (1280*E^t0*\[Rho]^(5/2))/(-1 + E^(2*t0)) + (1328*Pi^2*\[Rho]^(5/2))/
         9 + (19876*t0*\[Rho]^(5/2))/135 - (44*t0*\[Rho]^(5/2))/
         (45*E^(5*t0)) - (2185*t0*\[Rho]^(5/2))/(27*E^(3*t0)) + 
        (554*t0*\[Rho]^(5/2))/E^t0 - 414*E^t0*t0*\[Rho]^(5/2) - 
        (4153*E^(3*t0)*t0*\[Rho]^(5/2))/27 - (116*E^(5*t0)*t0*\[Rho]^(5/2))/
         45 + (496*t0*\[Rho]^(5/2))/(-1 + E^t0)^2 + 
        (496*E^(2*t0)*t0*\[Rho]^(5/2))/(-1 + E^t0)^2 - (496*t0*\[Rho]^(5/2))/
         (1 + E^t0)^2 - (496*E^(2*t0)*t0*\[Rho]^(5/2))/(1 + E^t0)^2 + 
        (4*t0^2*\[Rho]^(5/2))/E^(5*t0) + (328*t0^2*\[Rho]^(5/2))/
         (3*E^(3*t0)) + (484*t0^2*\[Rho]^(5/2))/E^t0 + 
        484*E^t0*t0^2*\[Rho]^(5/2) + (328*E^(3*t0)*t0^2*\[Rho]^(5/2))/3 + 
        4*E^(5*t0)*t0^2*\[Rho]^(5/2) + (664*t0^2*\[Rho]^(5/2))/
         (9 - 9*Sqrt[\[Rho]]) + (664*Pi^2*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (821*t0*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (997*\[Rho]^3)/(720*E^(4*t0)) + 
        (373*\[Rho]^3)/(720*E^(2*t0)) + (200*\[Rho]^3)/E^(t0/2) - 
        200*E^(t0/2)*\[Rho]^3 - (373*E^(2*t0)*\[Rho]^3)/720 - 
        (997*E^(4*t0)*\[Rho]^3)/720 - (236*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (64*\[Rho]^3)/(3*E^((3*t0)/2)*(-1 + E^t0)) - (236*\[Rho]^3)/
         (3*E^t0*(-1 + E^t0)) + (728*\[Rho]^3)/(3*E^(t0/2)*(-1 + E^t0)) - 
        (1328*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) - (236*E^t0*\[Rho]^3)/
         (3*(-1 + E^t0)) + (728*E^((3*t0)/2)*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (236*E^(2*t0)*\[Rho]^3)/(3*(-1 + E^t0)) - (64*E^((5*t0)/2)*\[Rho]^3)/
         (3*(-1 + E^t0)) + (236*\[Rho]^3)/(3*(1 + E^t0)) - 
        (64*\[Rho]^3)/(3*E^((3*t0)/2)*(1 + E^t0)) - (236*\[Rho]^3)/
         (3*E^t0*(1 + E^t0)) - (236*E^t0*\[Rho]^3)/(3*(1 + E^t0)) + 
        (236*E^(2*t0)*\[Rho]^3)/(3*(1 + E^t0)) + (64*E^((5*t0)/2)*\[Rho]^3)/
         (3*(1 + E^t0)) + (544*\[Rho]^3)/(3*(-1 + E^(2*t0))) + 
        (544*E^(2*t0)*\[Rho]^3)/(3*(-1 + E^(2*t0))) - (2765*Pi^2*\[Rho]^3)/
         27 + (14486*t0*\[Rho]^3)/135 + (317*t0*\[Rho]^3)/(36*E^(4*t0)) + 
        (3377*t0*\[Rho]^3)/(36*E^(2*t0)) + (7913*E^(2*t0)*t0*\[Rho]^3)/36 + 
        (271*E^(4*t0)*t0*\[Rho]^3)/18 - (944*E^t0*t0*\[Rho]^3)/
         (3*(-1 + E^t0)^2) + (944*E^t0*t0*\[Rho]^3)/(3*(1 + E^t0)^2) - 
        (4543*t0^2*\[Rho]^3)/9 - (25*t0^2*\[Rho]^3)/(2*E^(4*t0)) - 
        (126*t0^2*\[Rho]^3)/E^(2*t0) - 126*E^(2*t0)*t0^2*\[Rho]^3 - 
        (25*E^(4*t0)*t0^2*\[Rho]^3)/2 + (292*Pi^2*\[Rho]^3)/
         (3*(9 - 9*Sqrt[\[Rho]])) - (1915*t0*\[Rho]^3)/
         (27*(-1 + Sqrt[\[Rho]])) + (292*t0^2*\[Rho]^3)/
         (9*(-1 + Sqrt[\[Rho]])) - (1927*\[Rho]^(7/2))/(360*E^(3*t0)) + 
        (17563*\[Rho]^(7/2))/(360*E^t0) - (64*\[Rho]^(7/2))/(3*E^(t0/2)) + 
        (64*E^(t0/2)*\[Rho]^(7/2))/3 - (17563*E^t0*\[Rho]^(7/2))/360 + 
        (1927*E^(3*t0)*\[Rho]^(7/2))/360 + (64*\[Rho]^(7/2))/
         (3*(-1 + E^t0)) - (64*\[Rho]^(7/2))/(3*E^(t0/2)*(-1 + E^t0)) + 
        (128*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + (64*E^t0*\[Rho]^(7/2))/
         (3*(-1 + E^t0)) - (64*E^((3*t0)/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (64*\[Rho]^(7/2))/(3*(1 + E^t0)) - (64*E^t0*\[Rho]^(7/2))/
         (3*(1 + E^t0)) + (128*E^t0*\[Rho]^(7/2))/(3 - 3*E^(2*t0)) + 
        24*Pi^2*\[Rho]^(7/2) + (242*t0*\[Rho]^(7/2))/45 - 
        (157*t0*\[Rho]^(7/2))/(6*E^(3*t0)) - (197*t0*\[Rho]^(7/2))/(2*E^t0) - 
        (413*E^t0*t0*\[Rho]^(7/2))/2 - (197*E^(3*t0)*t0*\[Rho]^(7/2))/6 + 
        (64*t0*\[Rho]^(7/2))/(3*(-1 + E^t0)^2) + 
        (64*E^(2*t0)*t0*\[Rho]^(7/2))/(3*(-1 + E^t0)^2) - 
        (64*t0*\[Rho]^(7/2))/(3*(1 + E^t0)^2) - (64*E^(2*t0)*t0*\[Rho]^(7/2))/
         (3*(1 + E^t0)^2) + (10*t0^2*\[Rho]^(7/2))/E^(3*t0) + 
        (54*t0^2*\[Rho]^(7/2))/E^t0 + 54*E^t0*t0^2*\[Rho]^(7/2) + 
        10*E^(3*t0)*t0^2*\[Rho]^(7/2) + (292*t0^2*\[Rho]^(7/2))/
         (9 - 9*Sqrt[\[Rho]]) + (292*Pi^2*\[Rho]^(7/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (1915*t0*\[Rho]^(7/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (1463*\[Rho]^4)/(240*E^(2*t0)) - 
        (1463*E^(2*t0)*\[Rho]^4)/240 + (17029*t0*\[Rho]^4)/360 + 
        (121*t0*\[Rho]^4)/(4*E^(2*t0)) + (121*E^(2*t0)*t0*\[Rho]^4)/4 + 
        (29*t0^2*\[Rho]^4)/36 - (118*t0*\[Rho]^4)/(45*(-1 + Sqrt[\[Rho]])) - 
        (107*\[Rho]^(9/2))/(120*E^t0) + (107*E^t0*\[Rho]^(9/2))/120 + 
        (2*t0*\[Rho]^(9/2))/15 - (77*t0*\[Rho]^(9/2))/(6*E^t0) - 
        (77*E^t0*t0*\[Rho]^(9/2))/6 - (118*t0*\[Rho]^(9/2))/
         (45*(-1 + Sqrt[\[Rho]])) + (35*t0*\[Rho]^5)/24 + (t0^2*\[Rho]^5)/4 + 
        (t0*\[Rho]^5)/(15 - 15*Sqrt[\[Rho]]) + (t0*\[Rho]^(11/2))/
         (15 - 15*Sqrt[\[Rho]]) - (181*t0)/(135*(-Sqrt[\[Rho]] + \[Rho])) + 
        (181*t0)/(135*\[Rho] - 135*\[Rho]^(3/2)) - 
        (352*t0*Log[1 - E^(-2*t0)])/3 - 752*t0*\[Rho]*Log[1 - E^(-2*t0)] - 
        (19138*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 - 
        (11554*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 - 
        (896*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 + 
        (656*t0*\[Rho]*Log[1 - E^(-t0)])/3 - (16768*t0*\[Rho]^(3/2)*
          Log[1 - E^(-t0)])/9 + (1642*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 - 
        (14336*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/9 + 
        (554*t0*\[Rho]^3*Log[1 - E^(-t0)])/3 - 
        (512*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/3 + 
        (896*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 + 
        (656*t0*\[Rho]*Log[1 + E^(-t0)])/3 + (16768*t0*\[Rho]^(3/2)*
          Log[1 + E^(-t0)])/9 + (1642*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 + 
        (14336*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/9 + 
        (554*t0*\[Rho]^3*Log[1 + E^(-t0)])/3 + 
        (512*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/3 + 
        (3968*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 + 
        (12128*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/9 + 
        (19648*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/9 + 
        (800*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 - 
        (3968*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 - 
        (12128*t0*\[Rho]^(3/2)*Log[1 + E^t0])/9 - 
        (19648*t0*\[Rho]^(5/2)*Log[1 + E^t0])/9 - 
        (800*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 + (28*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) + (64*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (64*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (28*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 + (32*t0*Log[-E^(-t0) + E^t0])/
         3 - (112*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^(5*t0)) - 
        (2384*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (608*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (608*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (2384*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/27 + 
        (112*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (112*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (772*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (2240*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (2240*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (772*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (112*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 + 
        (1184*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (1088*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (5504*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) + 
        (352*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) - 
        (352*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (5504*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/27 + 
        (1088*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/45 + 
        (424*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (80*\[Rho]^2*Log[-E^(-t0) + E^t0])/E^(2*t0) - 80*E^(2*t0)*\[Rho]^2*
         Log[-E^(-t0) + E^t0] - (424*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/
         9 + (5312*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 + 
        (32*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (304*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) + 
        (3440*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) - 
        (3440*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (304*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 - 
        (32*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/45 - 
        (20*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (160*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (160*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 + 
        (20*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 + 
        (2336*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 + 
        (16*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (48*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/E^t0 - 48*E^t0*\[Rho]^(7/2)*
         Log[-E^(-t0) + E^t0] - (16*E^(3*t0)*\[Rho]^(7/2)*
          Log[-E^(-t0) + E^t0])/9 - (448*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/
         (3*E^t0) + (448*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (448*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (448*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (328*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (328*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (656*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (656*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (1304*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (2360*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (2360*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (1304*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 - 
        (1304*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (2360*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (2360*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (1304*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 + 
        (65*\[Rho]^2*Log[-1 + E^(2*t0)])/(6*E^(4*t0)) + 
        (252*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) - 252*E^(2*t0)*\[Rho]^2*
         Log[-1 + E^(2*t0)] - (65*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/6 + 
        (130*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (504*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        504*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] + 
        (130*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (16*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(15*E^(5*t0)) - 
        (1312*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (1936*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1936*E^t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        (1312*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/27 + 
        (16*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/15 - 
        (16*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^(5*t0)) - 
        (1312*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (1936*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1936*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (1312*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/9 - 
        (16*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        (25*\[Rho]^3*Log[-1 + E^(2*t0)])/(6*E^(4*t0)) + 
        (84*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) - 84*E^(2*t0)*\[Rho]^3*
         Log[-1 + E^(2*t0)] - (25*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/6 + 
        (50*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (168*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        168*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] + 
        (50*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (40*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (72*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 + 72*E^t0*\[Rho]^(7/2)*
         Log[-1 + E^(2*t0)] + (40*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/
         9 - (40*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (72*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        72*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] - 
        (40*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (128*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*E^(2*t0)*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*Log[\[Mu]/mb])/3 + (2432*Sqrt[\[Rho]]*Log[\[Mu]/mb])/
         (9*E^t0) - (2432*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/9 + 
        (1792*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (1792*\[Rho]*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (1792*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/9 + (896*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (896*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (256*t0*\[Rho]*Log[\[Mu]/mb])/9 + 
        (1024*\[Rho]^(3/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (5888*\[Rho]^(3/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (5888*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/9 - 
        (1024*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/9 + 
        (8960*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (352*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (3584*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (3584*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (352*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (4480*\[Rho]^2*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (4480*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) - 
        (1024*t0*\[Rho]^2*Log[\[Mu]/mb])/3 + (256*\[Rho]^(5/2)*Log[\[Mu]/mb])/
         (45*E^(5*t0)) + (3584*\[Rho]^(5/2)*Log[\[Mu]/mb])/(27*E^(3*t0)) + 
        (4480*\[Rho]^(5/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (4480*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 - 
        (3584*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/27 - 
        (256*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/45 - 
        (1792*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (160*\[Rho]^3*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (1280*\[Rho]^3*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (1280*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (160*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (896*\[Rho]^3*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (896*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*\[Rho]^(7/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (128*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (128*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 
        (128*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/9 + 
        (256*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (296*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (296*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (1328*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (1328*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (584*t0*\[Rho]^3*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (584*t0*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (21203*Log[1 - Sqrt[\[Rho]]])/1080 - 
        (23207*\[Rho]*Log[1 - Sqrt[\[Rho]]])/216 + 
        (251*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/9 + 
        (2495*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/27 + 
        (1391*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/216 + 
        (121*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/360 + 
        (7*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (16*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (854*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (7*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (181*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (28*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(5*t0)) - 
        (596*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (152*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (152*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (596*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (28*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (854*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (28*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*E^(6*t0)) + (193*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (1003*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (1003*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (193*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (28*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (1025*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) - 
        (272*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (2408*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (324*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        324*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (2408*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (272*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (1025*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (463*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         (18*E^(4*t0)) + (2159*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(2*t0)) + (2159*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (463*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (821*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) - 
        (68*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (76*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) - 
        (3172*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (3172*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        76*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (68*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (821*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (145*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         (18*E^(4*t0)) + (1091*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(2*t0)) + (1091*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (145*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (1915*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) - 
        (16*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) - 
        (100*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        100*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        16*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (1915*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (15*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/E^(2*t0) + 
        15*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]] + 
        (118*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (118*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(15*(-1 + Sqrt[\[Rho]])) + 
        (\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15 - 15*Sqrt[\[Rho]]) - 
        (181*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-Sqrt[\[Rho]] + \[Rho])) + 
        (7*Log[E^t0 - Sqrt[\[Rho]]])/(27*\[Rho]^2 - 27*\[Rho]^(5/2)) - 
        (5557*Log[1 - Sqrt[\[Rho]]/E^t0])/360 - 
        (7*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*\[Rho]^2) + 
        (181*Log[1 - Sqrt[\[Rho]]/E^t0])/(135*\[Rho]) + 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (19429*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/216 - 
        (82*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (82*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (112*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (164*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (164*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (326*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (590*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (590*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (326*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (326*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (590*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (590*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (326*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (13700*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (65*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(24*E^(4*t0)) - 
        (63*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        63*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (65*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/24 + 
        142*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (65*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(4*t0)) + 
        (126*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        126*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (65*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (4*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) + 
        (328*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (484*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (484*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (328*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (4*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (4*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) - 
        (328*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (484*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (484*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (328*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (4*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (9742*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (25*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(24*E^(4*t0)) - 
        (21*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        21*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (25*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/24 + 
        (644*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (25*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(4*t0)) + 
        (42*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        42*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (25*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (10*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (10*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (16981*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/360 + 
        (29*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/18 + 
        (35*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/24 + 
        (t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/2 + 
        (224*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (8*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (854*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (7*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (7*Log[1 - E^t0*Sqrt[\[Rho]]])/((27 - 27*Sqrt[\[Rho]])*
          \[Rho]^(3/2)) + (224*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) - (224*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (854*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (8*t0*Sqrt[\[Rho]]*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (1180*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (164*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (164*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (296*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (1025*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) + 
        (652*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (1180*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (1180*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (652*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (1025*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27 - 27*Sqrt[\[Rho]]) + (296*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (968*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (65*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (126*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        126*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (65*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/12 + 
        (1328*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (821*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) + 
        (8*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (656*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (968*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (968*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (656*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        (8*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/15 + 
        (821*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27 - 27*Sqrt[\[Rho]]) + (1328*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        36*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (25*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (42*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        42*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (25*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/12 + 
        (1915*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (584*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (36*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (1915*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (584*t0*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (118*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (118*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15 - 15*Sqrt[\[Rho]]) + (\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15*(-1 + Sqrt[\[Rho]])) + (181*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-Sqrt[\[Rho]] + \[Rho])) + (181*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*\[Rho] - 135*\[Rho]^(3/2)) - 
        (7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (16*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (16*E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (28*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(5*t0)) + 
        (596*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (152*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (152*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (596*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (28*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (28*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (193*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (1003*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (1003*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (193*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (28*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (272*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (2408*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (324*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        324*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (2408*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (272*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (463*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (2159*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (2159*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (463*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (68*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (76*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) + 
        (3172*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (3172*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        76*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (68*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (145*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (1091*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (1091*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (145*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (16*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) + 
        (100*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        100*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        16*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (15*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(2*t0) - 
        15*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (20*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (21203*Log[Sqrt[\[Rho]] - \[Rho]])/1080 + 
        (23207*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/216 - 
        (251*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (2495*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/27 - 
        (1391*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/216 - 
        (121*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/360 - 
        (21323*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/360 + 
        (7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*\[Rho]^2) - 
        (181*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(135*\[Rho]) - 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (112*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (104389*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/216 + 
        (82*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (82*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (164*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (164*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (326*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (590*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (590*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (326*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (326*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (590*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (590*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (326*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (22412*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (65*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(24*E^(4*t0)) + 
        (63*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        63*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (65*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 + 
        (65*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(4*t0)) + 
        (126*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        126*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (65*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (4*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(15*E^(5*t0)) - 
        (328*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (484*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (484*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (328*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (4*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/15 - 
        (4*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(5*t0)) - 
        (328*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (484*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (484*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (328*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (4*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (10714*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (25*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(24*E^(4*t0)) + 
        (21*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        21*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (25*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 + 
        (25*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(4*t0)) + 
        (42*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        42*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (25*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (10*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (18*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        18*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (10*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        18*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (16981*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/360 - 
        (35*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 + 
        (21383*Log[\[Rho]])/1080 - (12*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (12*E^(2*t0)*Log[\[Rho]])/(-1 + E^(2*t0)) - (221*t0*Log[\[Rho]])/12 - 
        (7*Log[\[Rho]])/(54*\[Rho]^2) + (181*Log[\[Rho]])/(270*\[Rho]) - 
        (1481*Sqrt[\[Rho]]*Log[\[Rho]])/(36*E^t0) + 
        (1481*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/36 + 
        (120*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (40591*\[Rho]*Log[\[Rho]])/216 + (1327*\[Rho]*Log[\[Rho]])/
         (72*E^(2*t0)) - (1327*E^(2*t0)*\[Rho]*Log[\[Rho]])/72 - 
        (108*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (108*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (415*t0*\[Rho]*Log[\[Rho]])/12 - (163*\[Rho]^(3/2)*Log[\[Rho]])/
         (108*E^(3*t0)) + (509*\[Rho]^(3/2)*Log[\[Rho]])/(36*E^t0) - 
        (509*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/36 + 
        (163*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/108 + 
        (120*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (23165*\[Rho]^2*Log[\[Rho]])/54 - (229*\[Rho]^2*Log[\[Rho]])/
         (72*E^(4*t0)) - (2473*\[Rho]^2*Log[\[Rho]])/(72*E^(2*t0)) + 
        (2473*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/72 + 
        (229*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/72 + (60*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (60*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (296*t0*\[Rho]^2*Log[\[Rho]])/9 + 
        (38*\[Rho]^(5/2)*Log[\[Rho]])/(45*E^(5*t0)) + 
        (196*\[Rho]^(5/2)*Log[\[Rho]])/(9*E^(3*t0)) + 
        (938*\[Rho]^(5/2)*Log[\[Rho]])/(9*E^t0) - 
        (938*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/9 - 
        (196*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/9 - 
        (38*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/45 - 
        (216*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (4403*\[Rho]^3*Log[\[Rho]])/18 - (223*\[Rho]^3*Log[\[Rho]])/
         (72*E^(4*t0)) - (869*\[Rho]^3*Log[\[Rho]])/(24*E^(2*t0)) + 
        (869*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/24 + 
        (223*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/72 + (60*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (60*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (316*t0*\[Rho]^3*Log[\[Rho]])/9 + 
        (89*\[Rho]^(7/2)*Log[\[Rho]])/(36*E^(3*t0)) + 
        (83*\[Rho]^(7/2)*Log[\[Rho]])/(4*E^t0) - 
        (83*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/4 - 
        (89*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/36 - 
        (24*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (28949*\[Rho]^4*Log[\[Rho]])/1080 + (\[Rho]^4*Log[\[Rho]])/
         (8*E^(2*t0)) - (E^(2*t0)*\[Rho]^4*Log[\[Rho]])/8 - 
        (29*t0*\[Rho]^4*Log[\[Rho]])/36 + (\[Rho]^(9/2)*Log[\[Rho]])/
         (4*E^t0) - (E^t0*\[Rho]^(9/2)*Log[\[Rho]])/4 + 
        (323*\[Rho]^5*Log[\[Rho]])/360 - (t0*\[Rho]^5*Log[\[Rho]])/4 + 
        (328*\[Rho]*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (821*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (277*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (328*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (8384*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (821*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (7168*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (277*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (328*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (8384*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (821*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (7168*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (277*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        (8384*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (7168*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (256*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (8384*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (7168*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (256*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (17*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/2 + 
        (2197*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        (1742*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (166*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (37*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        (\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/2 - 
        (185*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/18 - 
        (2461*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/18 - 
        270*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] - 
        86*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] - 
        (5*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/2 - 
        (\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/2 + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) - (16*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 + (148*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (148*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (8*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 + (664*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (664*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (16*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 + (292*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (292*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (4*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/9 + (4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (644*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (2096*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (421*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/2 - 
        (1792*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (481*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/6 - 
        (64*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/4 + 
        (\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/4 - 
        (4*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (16*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (8*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (16*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (4*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (56*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (56*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (56*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (82*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (82*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (163*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (295*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (295*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (163*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - 71*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (65*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(12*E^(4*t0)) - 
        (63*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        63*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (65*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 + 
        (2*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(5*t0)) + (164*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(3*t0)) + (242*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (242*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (164*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (2*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 - (322*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (25*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(12*E^(4*t0)) - 
        (21*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        21*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (25*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 + 
        (5*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (9*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 9*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (5*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (29*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/36 - (\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         4 - (185*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/18 + 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (3445*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/18 + 
        (2096*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (2441*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/6 + 
        (1792*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (793*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/6 + 
        (64*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/2 - 
        (\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/2 + 
        (185*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/18 - 
        (56*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (56*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (2461*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/18 + (82*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) + (82*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (163*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) - (295*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) - (295*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (163*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + 270*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] + (65*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(12*E^(4*t0)) + 
        (63*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(2*t0) + 
        63*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (65*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         12 - (2*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(5*t0)) - (164*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) - (242*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) - 
        (242*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 - (164*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (2*E^(5*t0)*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        86*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (25*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (12*E^(4*t0)) + (21*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) + 21*E^(2*t0)*\[Rho]^3*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (25*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         12 - (5*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (9*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 - 9*E^t0*\[Rho]^(7/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (121*Log[\[Rho]]^2)/144 - (56*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + 
        (28*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(3*E^t0) + 
        (28*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + (5869*\[Rho]*Log[\[Rho]]^2)/
         144 - (41*\[Rho]*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (41*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/3 - 
        (1048*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 + 
        (163*\[Rho]^(3/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (295*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (295*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (163*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 + 
        (1495*\[Rho]^2*Log[\[Rho]]^2)/18 - (65*\[Rho]^2*Log[\[Rho]]^2)/
         (24*E^(4*t0)) - (63*\[Rho]^2*Log[\[Rho]]^2)/(2*E^(2*t0)) - 
        (63*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/2 - 
        (65*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/24 - 
        (896*\[Rho]^(5/2)*Log[\[Rho]]^2)/9 + (\[Rho]^(5/2)*Log[\[Rho]]^2)/
         (3*E^(5*t0)) + (82*\[Rho]^(5/2)*Log[\[Rho]]^2)/(9*E^(3*t0)) + 
        (121*\[Rho]^(5/2)*Log[\[Rho]]^2)/(3*E^t0) + 
        (121*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/3 + 
        (82*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/9 + 
        (E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/3 + 
        (157*\[Rho]^3*Log[\[Rho]]^2)/6 - (25*\[Rho]^3*Log[\[Rho]]^2)/
         (24*E^(4*t0)) - (21*\[Rho]^3*Log[\[Rho]]^2)/(2*E^(2*t0)) - 
        (21*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/2 - 
        (25*E^(4*t0)*\[Rho]^3*Log[\[Rho]]^2)/24 - 
        (32*\[Rho]^(7/2)*Log[\[Rho]]^2)/3 + (5*\[Rho]^(7/2)*Log[\[Rho]]^2)/
         (6*E^(3*t0)) + (9*\[Rho]^(7/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (9*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/2 + 
        (5*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 + 
        (29*\[Rho]^4*Log[\[Rho]]^2)/144 + (\[Rho]^5*Log[\[Rho]]^2)/16 - 
        (7*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(4*t0)) - 
        (16*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (7*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (8*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (28*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(5*t0)) + (596*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (152*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (152*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (596*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (28*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (28*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (193*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(4*t0)) - 
        (560*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (560*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (193*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (28*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (296*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/9 + (272*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (1376*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(3*t0)) - (88*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) + 
        (88*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1376*E^(3*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (272*E^(5*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (106*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(4*t0)) - 
        (20*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(2*t0) + 20*E^(2*t0)*\[Rho]^2*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (106*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1328*t0*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (8*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (76*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) - 
        (860*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) + (860*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (76*E^(3*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (8*E^(5*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 + 
        (5*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) + (40*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(2*t0)) - (40*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (5*E^(4*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (584*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (4*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(3*t0)) - 
        (12*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^t0 + 12*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] + (4*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (176*PolyLog[2, E^(-2*t0)])/3 + 376*\[Rho]*PolyLog[2, E^(-2*t0)] + 
        (9569*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 + 
        (5777*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 + 
        (1280*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 - 
        (656*\[Rho]*PolyLog[2, -E^(-t0)])/3 - 
        (4640*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/9 - 
        (1642*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 + 
        (5312*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/9 - 
        (554*\[Rho]^3*PolyLog[2, -E^(-t0)])/3 + 96*\[Rho]^(7/2)*
         PolyLog[2, -E^(-t0)] - (1280*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 - 
        (656*\[Rho]*PolyLog[2, E^(-t0)])/3 + 
        (4640*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/9 - 
        (1642*\[Rho]^2*PolyLog[2, E^(-t0)])/3 - 
        (5312*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/9 - 
        (554*\[Rho]^3*PolyLog[2, E^(-t0)])/3 - 96*\[Rho]^(7/2)*
         PolyLog[2, E^(-t0)] + (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/
         (3*E^t0) + (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (328*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (328*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (652*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (1180*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (1180*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (652*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (65*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (252*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        252*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] - 
        (65*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (8*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(5*t0)) + 
        (656*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (968*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (968*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (656*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (8*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (25*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (84*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        84*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] - 
        (25*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (20*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (36*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        36*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (328*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (328*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (652*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (1180*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (1180*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (652*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (65*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (252*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        252*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] + 
        (65*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (8*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(5*t0)) - 
        (656*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (968*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (968*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (656*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (8*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (25*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (84*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        84*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] + 
        (25*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (20*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (36*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        36*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (20*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (185*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/18 + 
        (2461*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/18 + 
        270*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] + 
        86*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] + 
        (5*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/2 + 
        (\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/2 - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + 
        (32*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (296*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (296*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (16*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/3 - 
        (1328*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (1328*\[Rho]^(5/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (32*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (584*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (584*\[Rho]^(7/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (8*\[Rho]^4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (8*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (40*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (50*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (20*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (29*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/18 + 
        (\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/2 + 
        (169*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/18 + 
        (1853*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/18 + 
        (368*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        18*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (8*PolyLog[2, Sqrt[\[Rho]]])/3 + (40*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/
         9 - (50*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (20*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (29*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/18 + 
        (\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/2 + 
        (224*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (112*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (328*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (328*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (652*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1180*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (1180*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (652*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        142*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (65*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (252*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        252*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (65*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (8*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) + 
        (656*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (968*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (968*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (656*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (8*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (644*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (25*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (84*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        84*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (25*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (20*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (36*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        36*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (29*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/18 - 
        (\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/2 + 
        (8*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (224*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (8*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (328*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (328*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         3 + (296*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (652*\[Rho]^(3/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (1180*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (1180*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (652*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (296*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (65*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (252*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        252*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (65*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1328*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (8*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(5*t0)) - 
        (656*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (968*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (968*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (656*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (8*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1328*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (25*\[Rho]^3*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (84*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        84*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (25*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (584*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (36*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (584*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]]))))/Pi + 
     (12*t0*(24 + 8*\[Rho] - 69*\[Rho]^2 + 27*\[Rho]^3) - 
       12*Sqrt[\[Rho]]*(152 + 377*\[Rho] + 322*\[Rho]^2 + 33*\[Rho]^3)*
        Sinh[t0] + \[Rho]*(24*(56 + 109*\[Rho] + 37*\[Rho]^2)*Sinh[2*t0] + 
         Sqrt[\[Rho]]*(-4*(183 + 188*\[Rho] + 15*\[Rho]^2)*Sinh[3*t0] + 
           3*Sqrt[\[Rho]]*((73 + 25*\[Rho])*Sinh[4*t0] - 8*Sqrt[\[Rho]]*
              Sinh[5*t0]))))/9
M2\[Rho]D = 16*(-(Sqrt[\[Rho]]*(9 + 84*\[Rho] + 126*\[Rho]^2 + 36*\[Rho]^3 + 
          \[Rho]^4)) + (1 + 36*\[Rho] + 126*\[Rho]^2 + 84*\[Rho]^3 + 
         9*\[Rho]^4)*Cosh[t0])*Csch[t0] + 
     (CA*\[Alpha]s*(17/(3*E^(2*t0)) - (17*E^(2*t0))/3 + 
        (88*E^(t0/2))/(3 - 3*E^t0) + (88*E^(t0/2))/(3*(-1 + E^t0)) - 
        304/(9*(-1 + E^(2*t0))) - (304*E^(2*t0))/(9*(-1 + E^(2*t0))) + 
        (35*Pi^2)/9 - (3104*t0)/175 + (17*t0)/(3*E^(4*t0)) - 
        (4*t0)/(3*E^(2*t0)) - (4*E^(2*t0)*t0)/3 + (17*E^(4*t0)*t0)/3 + 
        (176*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) + (1727*t0^2)/90 + 
        (5*t0^2)/(3 - 3*Sqrt[\[Rho]]) + (5*Pi^2)/(9*(-1 + Sqrt[\[Rho]])) - 
        (679*t0)/(180*(-1 + Sqrt[\[Rho]])) + (221*t0)/(3780*\[Rho]^2) + 
        (221*t0)/(3780*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (221*t0)/(1890*\[Rho]^(3/2)) + (221*t0)/(3780*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (569*t0)/(1260*\[Rho]) - 
        (964*t0)/(945*Sqrt[\[Rho]]) - (1343*Sqrt[\[Rho]])/(90*E^(3*t0)) - 
        (210383*Sqrt[\[Rho]])/(900*E^t0) + (210383*E^t0*Sqrt[\[Rho]])/900 + 
        (1343*E^(3*t0)*Sqrt[\[Rho]])/90 + (1096*E^(t0/2)*Sqrt[\[Rho]])/
         (3 - 3*E^t0) + (1096*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (592*E^t0*Sqrt[\[Rho]])/(-1 + E^(2*t0)) - (143*Pi^2*Sqrt[\[Rho]])/9 - 
        (16187*t0*Sqrt[\[Rho]])/1890 - (544*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - 
        (80*t0*Sqrt[\[Rho]])/(3*E^(3*t0)) - (2683*t0*Sqrt[\[Rho]])/
         (45*E^t0) - (703*E^t0*t0*Sqrt[\[Rho]])/45 - 
        (80*E^(3*t0)*t0*Sqrt[\[Rho]])/3 - (544*E^(5*t0)*t0*Sqrt[\[Rho]])/45 - 
        (248*E^t0*t0*Sqrt[\[Rho]])/(-1 + E^(2*t0))^2 - 
        (248*E^(3*t0)*t0*Sqrt[\[Rho]])/(-1 + E^(2*t0))^2 - 
        (22*t0^2*Sqrt[\[Rho]])/E^t0 - 22*E^t0*t0^2*Sqrt[\[Rho]] + 
        (5*Pi^2*Sqrt[\[Rho]])/(3*(3 - 3*Sqrt[\[Rho]])) - 
        (679*t0*Sqrt[\[Rho]])/(180*(-1 + Sqrt[\[Rho]])) + 
        (5*t0^2*Sqrt[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (2006*\[Rho])/(135*E^(4*t0)) + (1265011*\[Rho])/(5400*E^(2*t0)) - 
        (1265011*E^(2*t0)*\[Rho])/5400 - (2006*E^(4*t0)*\[Rho])/135 + 
        (4880*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + (4880*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) - (1152*\[Rho])/(-1 + E^(2*t0)) - 
        (1152*E^(2*t0)*\[Rho])/(-1 + E^(2*t0)) - (235*Pi^2*\[Rho])/27 + 
        (666577*t0*\[Rho])/945 + (238*t0*\[Rho])/(27*E^(6*t0)) + 
        (485*t0*\[Rho])/(9*E^(4*t0)) + (8087*t0*\[Rho])/(90*E^(2*t0)) + 
        (4487*E^(2*t0)*t0*\[Rho])/90 + (485*E^(4*t0)*t0*\[Rho])/9 + 
        (238*E^(6*t0)*t0*\[Rho])/27 + (1856*E^(2*t0)*t0*\[Rho])/
         (-1 + E^(2*t0))^2 - (251*t0^2*\[Rho])/6 + (40*t0^2*\[Rho])/
         E^(2*t0) + 40*E^(2*t0)*t0^2*\[Rho] + (121*Pi^2*\[Rho])/
         (3*(9 - 9*Sqrt[\[Rho]])) - (6851*t0*\[Rho])/
         (540*(-1 + Sqrt[\[Rho]])) + (121*t0^2*\[Rho])/
         (9*(-1 + Sqrt[\[Rho]])) - (1241*\[Rho]^(3/2))/(189*E^(5*t0)) - 
        (9821293*\[Rho]^(3/2))/(56700*E^(3*t0)) - (942479*\[Rho]^(3/2))/
         (1260*E^t0) + (942479*E^t0*\[Rho]^(3/2))/1260 + 
        (9821293*E^(3*t0)*\[Rho]^(3/2))/56700 + (1241*E^(5*t0)*\[Rho]^(3/2))/
         189 + (11504*E^(t0/2)*\[Rho]^(3/2))/(3 - 3*E^t0) + 
        (11504*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (15680*E^t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))) + 
        (1396*Pi^2*\[Rho]^(3/2))/9 - (32072*t0*\[Rho]^(3/2))/945 - 
        (136*t0*\[Rho]^(3/2))/(63*E^(7*t0)) - (1624*t0*\[Rho]^(3/2))/
         (45*E^(5*t0)) - (14783*t0*\[Rho]^(3/2))/(135*E^(3*t0)) - 
        (3311*t0*\[Rho]^(3/2))/(9*E^t0) - (35*E^t0*t0*\[Rho]^(3/2))/9 - 
        (11483*E^(3*t0)*t0*\[Rho]^(3/2))/135 - 
        (1624*E^(5*t0)*t0*\[Rho]^(3/2))/45 - (136*E^(7*t0)*t0*\[Rho]^(3/2))/
         63 - (2016*E^t0*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 - 
        (2016*E^(3*t0)*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 - 
        (110*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) - (182*t0^2*\[Rho]^(3/2))/E^t0 - 
        182*E^t0*t0^2*\[Rho]^(3/2) - (110*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (121*t0^2*\[Rho]^(3/2))/(9 - 9*Sqrt[\[Rho]]) + 
        (121*Pi^2*\[Rho]^(3/2))/(27*(-1 + Sqrt[\[Rho]])) - 
        (6851*t0*\[Rho]^(3/2))/(540*(-1 + Sqrt[\[Rho]])) + 
        (68*\[Rho]^2)/(63*E^(6*t0)) + (17407*\[Rho]^2)/(225*E^(4*t0)) + 
        (680879*\[Rho]^2)/(1080*E^(2*t0)) - (680879*E^(2*t0)*\[Rho]^2)/1080 - 
        (17407*E^(4*t0)*\[Rho]^2)/225 - (68*E^(6*t0)*\[Rho]^2)/63 - 
        (3808*\[Rho]^2)/(-1 + E^(2*t0)) - (3808*E^(2*t0)*\[Rho]^2)/
         (-1 + E^(2*t0)) - (2627*Pi^2*\[Rho]^2)/27 + (12511717*t0*\[Rho]^2)/
         3780 + (214*t0*\[Rho]^2)/(27*E^(6*t0)) + (2713*t0*\[Rho]^2)/
         (45*E^(4*t0)) + (1565*t0*\[Rho]^2)/(6*E^(2*t0)) + 
        (533*E^(2*t0)*t0*\[Rho]^2)/6 + (4661*E^(4*t0)*t0*\[Rho]^2)/90 + 
        (214*E^(6*t0)*t0*\[Rho]^2)/27 + (5600*E^(2*t0)*t0*\[Rho]^2)/
         (-1 + E^(2*t0))^2 - (5038*t0^2*\[Rho]^2)/9 + (17*t0^2*\[Rho]^2)/
         E^(4*t0) + (172*t0^2*\[Rho]^2)/E^(2*t0) + 172*E^(2*t0)*t0^2*
         \[Rho]^2 + 17*E^(4*t0)*t0^2*\[Rho]^2 + (367*Pi^2*\[Rho]^2)/
         (3*(9 - 9*Sqrt[\[Rho]])) - (7231*t0*\[Rho]^2)/
         (108*(-1 + Sqrt[\[Rho]])) + (367*t0^2*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) - (88373*\[Rho]^(5/2))/(4725*E^(5*t0)) - 
        (615832*\[Rho]^(5/2))/(2025*E^(3*t0)) - (361543*\[Rho]^(5/2))/
         (450*E^t0) + (361543*E^t0*\[Rho]^(5/2))/450 + 
        (615832*E^(3*t0)*\[Rho]^(5/2))/2025 + (88373*E^(5*t0)*\[Rho]^(5/2))/
         4725 + (7392*E^t0*\[Rho]^(5/2))/(-1 + E^(2*t0)) + 
        (10486*Pi^2*\[Rho]^(5/2))/45 - (105743*t0*\[Rho]^(5/2))/630 - 
        (572*t0*\[Rho]^(5/2))/(45*E^(5*t0)) - (14006*t0*\[Rho]^(5/2))/
         (135*E^(3*t0)) - (26936*t0*\[Rho]^(5/2))/(45*E^t0) + 
        (4024*E^t0*t0*\[Rho]^(5/2))/45 - (6446*E^(3*t0)*t0*\[Rho]^(5/2))/
         135 - (2572*E^(5*t0)*t0*\[Rho]^(5/2))/225 - 
        (2576*E^t0*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (2576*E^(3*t0)*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (16*t0^2*\[Rho]^(5/2))/(5*E^(5*t0)) - (84*t0^2*\[Rho]^(5/2))/
         E^(3*t0) - (344*t0^2*\[Rho]^(5/2))/E^t0 - 344*E^t0*t0^2*
         \[Rho]^(5/2) - 84*E^(3*t0)*t0^2*\[Rho]^(5/2) - 
        (16*E^(5*t0)*t0^2*\[Rho]^(5/2))/5 + (367*t0^2*\[Rho]^(5/2))/
         (9 - 9*Sqrt[\[Rho]]) + (367*Pi^2*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (7231*t0*\[Rho]^(5/2))/
         (108*(-1 + Sqrt[\[Rho]])) + (148*\[Rho]^3)/(81*E^(6*t0)) + 
        (1472033*\[Rho]^3)/(18900*E^(4*t0)) + (616151*\[Rho]^3)/
         (1080*E^(2*t0)) - (616151*E^(2*t0)*\[Rho]^3)/1080 - 
        (1472033*E^(4*t0)*\[Rho]^3)/18900 - (148*E^(6*t0)*\[Rho]^3)/81 + 
        (8720*E^(t0/2)*\[Rho]^3)/(3 - 3*E^t0) + (8720*E^(t0/2)*\[Rho]^3)/
         (3*(-1 + E^t0)) - (7168*\[Rho]^3)/(3*(-1 + E^(2*t0))) - 
        (7168*E^(2*t0)*\[Rho]^3)/(3*(-1 + E^(2*t0))) + (437*Pi^2*\[Rho]^3)/
         9 + (6401809*t0*\[Rho]^3)/3780 + (28*t0*\[Rho]^3)/(27*E^(6*t0)) + 
        (341*t0*\[Rho]^3)/(15*E^(4*t0)) + (4079*t0*\[Rho]^3)/(18*E^(2*t0)) + 
        (839*E^(2*t0)*t0*\[Rho]^3)/18 + (427*E^(4*t0)*t0*\[Rho]^3)/30 + 
        (28*E^(6*t0)*t0*\[Rho]^3)/27 + (3136*E^(2*t0)*t0*\[Rho]^3)/
         (-1 + E^(2*t0))^2 + 170*t0^2*\[Rho]^3 + (17*t0^2*\[Rho]^3)/
         E^(4*t0) + (180*t0^2*\[Rho]^3)/E^(2*t0) + 180*E^(2*t0)*t0^2*
         \[Rho]^3 + 17*E^(4*t0)*t0^2*\[Rho]^3 + (271*t0^2*\[Rho]^3)/
         (9 - 9*Sqrt[\[Rho]]) + (271*Pi^2*\[Rho]^3)/
         (27*(-1 + Sqrt[\[Rho]])) + (14347*t0*\[Rho]^3)/
         (540*(-1 + Sqrt[\[Rho]])) - (1036*\[Rho]^(7/2))/(135*E^(5*t0)) - 
        (7690573*\[Rho]^(7/2))/(56700*E^(3*t0)) - (115877*\[Rho]^(7/2))/
         (180*E^t0) + (115877*E^t0*\[Rho]^(7/2))/180 + 
        (7690573*E^(3*t0)*\[Rho]^(7/2))/56700 + (1036*E^(5*t0)*\[Rho]^(7/2))/
         135 + (3056*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (3056*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (1984*E^t0*\[Rho]^(7/2))/(-1 + E^(2*t0)) - (52*Pi^2*\[Rho]^(7/2))/3 - 
        (21680*t0*\[Rho]^(7/2))/189 - (196*t0*\[Rho]^(7/2))/(45*E^(5*t0)) - 
        (5123*t0*\[Rho]^(7/2))/(135*E^(3*t0)) - (3559*t0*\[Rho]^(7/2))/
         (9*E^t0) + (149*E^t0*t0*\[Rho]^(7/2))/9 - 
        (1583*E^(3*t0)*t0*\[Rho]^(7/2))/135 - (196*E^(5*t0)*t0*\[Rho]^(7/2))/
         45 - (608*E^t0*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 - 
        (608*E^(3*t0)*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 - 
        (118*t0^2*\[Rho]^(7/2))/(3*E^(3*t0)) - (206*t0^2*\[Rho]^(7/2))/E^t0 - 
        206*E^t0*t0^2*\[Rho]^(7/2) - (118*E^(3*t0)*t0^2*\[Rho]^(7/2))/3 + 
        (271*Pi^2*\[Rho]^(7/2))/(3*(9 - 9*Sqrt[\[Rho]])) + 
        (14347*t0*\[Rho]^(7/2))/(540*(-1 + Sqrt[\[Rho]])) + 
        (271*t0^2*\[Rho]^(7/2))/(9*(-1 + Sqrt[\[Rho]])) + 
        (296*\[Rho]^4)/(27*E^(4*t0)) + (4062637*\[Rho]^4)/(37800*E^(2*t0)) - 
        (4062637*E^(2*t0)*\[Rho]^4)/37800 - (296*E^(4*t0)*\[Rho]^4)/27 + 
        (568*E^(t0/2)*\[Rho]^4)/(3 - 3*E^t0) + (568*E^(t0/2)*\[Rho]^4)/
         (3*(-1 + E^t0)) - (240*\[Rho]^4)/(-1 + E^(2*t0)) - 
        (240*E^(2*t0)*\[Rho]^4)/(-1 + E^(2*t0)) + (842*Pi^2*\[Rho]^4)/27 - 
        (12884*t0*\[Rho]^4)/315 + (56*t0*\[Rho]^4)/(9*E^(4*t0)) + 
        (2767*t0*\[Rho]^4)/(90*E^(2*t0)) - (1553*E^(2*t0)*t0*\[Rho]^4)/90 + 
        (56*E^(4*t0)*t0*\[Rho]^4)/9 + (272*E^(2*t0)*t0*\[Rho]^4)/
         (-1 + E^(2*t0))^2 + (2447*t0^2*\[Rho]^4)/18 + 
        (48*t0^2*\[Rho]^4)/E^(2*t0) + 48*E^(2*t0)*t0^2*\[Rho]^4 + 
        (46*t0^2*\[Rho]^4)/(3 - 3*Sqrt[\[Rho]]) + (46*Pi^2*\[Rho]^4)/
         (9*(-1 + Sqrt[\[Rho]])) + (3413*t0*\[Rho]^4)/
         (60*(-1 + Sqrt[\[Rho]])) - (148*\[Rho]^(9/2))/(27*E^(3*t0)) - 
        (490093*\[Rho]^(9/2))/(18900*E^t0) + (490093*E^t0*\[Rho]^(9/2))/
         18900 + (148*E^(3*t0)*\[Rho]^(9/2))/27 + (40*E^(t0/2)*\[Rho]^(9/2))/
         (3 - 3*E^t0) + (40*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (464*E^t0*\[Rho]^(9/2))/(9*(-1 + E^(2*t0))) + (19*Pi^2*\[Rho]^(9/2))/
         3 - (1781*t0*\[Rho]^(9/2))/1890 - (28*t0*\[Rho]^(9/2))/
         (9*E^(3*t0)) - (203*t0*\[Rho]^(9/2))/(45*E^t0) + 
        (2497*E^t0*t0*\[Rho]^(9/2))/45 - (28*E^(3*t0)*t0*\[Rho]^(9/2))/9 - 
        (40*E^t0*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) - 
        (40*E^(3*t0)*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) - 
        (30*t0^2*\[Rho]^(9/2))/E^t0 - 30*E^t0*t0^2*\[Rho]^(9/2) + 
        (46*Pi^2*\[Rho]^(9/2))/(3*(3 - 3*Sqrt[\[Rho]])) + 
        (3413*t0*\[Rho]^(9/2))/(60*(-1 + Sqrt[\[Rho]])) + 
        (46*t0^2*\[Rho]^(9/2))/(3*(-1 + Sqrt[\[Rho]])) - 
        (18058*t0*\[Rho]^5)/4725 - (113*t0^2*\[Rho]^5)/90 + 
        (463*t0*\[Rho]^5)/(1260*(-1 + Sqrt[\[Rho]])) - (28*t0*\[Rho]^(11/2))/
         135 + (463*t0*\[Rho]^(11/2))/(1260*(-1 + Sqrt[\[Rho]])) - 
        (14*t0*\[Rho]^6)/135 + (14*t0*\[Rho]^6)/(135*(-1 + Sqrt[\[Rho]])) + 
        (14*t0*\[Rho]^(13/2))/(135*(-1 + Sqrt[\[Rho]])) - 
        (307*t0)/(540*(-Sqrt[\[Rho]] + \[Rho])) + 
        (307*t0)/(540*\[Rho] - 540*\[Rho]^(3/2)) + 40*t0*Log[1 - E^(-2*t0)] + 
        (8*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 - 
        (6772*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 + 
        (6524*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 + 
        (3392*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/9 + 
        (176*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 - 
        (160*t0*\[Rho]*Log[1 - E^(-t0)])/3 + 
        (5248*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 - 252*t0*\[Rho]^2*
         Log[1 - E^(-t0)] + (17248*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/15 - 
        (788*t0*\[Rho]^3*Log[1 - E^(-t0)])/3 + 
        (5888*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/9 - 64*t0*\[Rho]^4*
         Log[1 - E^(-t0)] + 80*t0*\[Rho]^(9/2)*Log[1 - E^(-t0)] - 
        (176*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 - 
        (160*t0*\[Rho]*Log[1 + E^(-t0)])/3 - 
        (5248*t0*\[Rho]^(3/2)*Log[1 + E^(-t0)])/9 - 252*t0*\[Rho]^2*
         Log[1 + E^(-t0)] - (17248*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/15 - 
        (788*t0*\[Rho]^3*Log[1 + E^(-t0)])/3 - 
        (5888*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/9 - 64*t0*\[Rho]^4*
         Log[1 + E^(-t0)] - 80*t0*\[Rho]^(9/2)*Log[1 + E^(-t0)] - 
        (1100*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 + 
        (112*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/3 - 
        (1960*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/9 - 
        (6512*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/9 - 
        (164*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 + 
        (1100*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 - 
        (112*t0*\[Rho]^(3/2)*Log[1 + E^t0])/3 + 
        (1960*t0*\[Rho]^(5/2)*Log[1 + E^t0])/9 + 
        (6512*t0*\[Rho]^(7/2)*Log[1 + E^t0])/9 + 
        (164*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 + (17*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) - (4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 - (32*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (32*E^(2*t0)*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (40*t0*Log[-E^(-t0) + E^t0])/3 - 
        (544*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (80*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*E^(3*t0)) - 
        (424*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (424*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (80*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/3 + 
        (544*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (192*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (238*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (485*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (1018*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (1018*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (485*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (238*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 - 
        (384*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (384*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (968*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (136*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (1624*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (4040*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (2936*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (2936*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (4040*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/27 + 
        (1624*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/45 + 
        (136*E^(7*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/63 + 
        (1792*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (214*\[Rho]^2*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (265*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (1174*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (1174*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (265*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (214*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/27 - 
        (1344*\[Rho]^2*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (1344*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (2936*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (328*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(15*E^(5*t0)) - 
        (5872*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (2456*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (2456*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (5872*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 + 
        (328*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/15 + 
        (2688*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (56*\[Rho]^3*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (557*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (3664*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (3664*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (557*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (56*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/27 - 
        (896*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (896*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (2168*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (392*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (2776*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (4544*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (4544*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (2776*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/27 + 
        (392*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/45 + 
        (768*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (112*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (740*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (740*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (112*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (96*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (96*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (368*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (80*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (80*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(3*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (88*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (88*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (80*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (80*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (160*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (160*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (440*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (728*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (728*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (440*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 + 
        (440*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (728*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (728*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (440*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (17*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (344*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (344*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (17*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (68*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (688*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (688*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (68*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (64*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(75*E^(5*t0)) + 
        (112*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) + 
        (1376*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1376*E^t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (112*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (64*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/75 + 
        (64*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(15*E^(5*t0)) + 
        (112*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^(3*t0) + 
        (1376*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1376*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        112*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + 
        (64*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/15 - 
        (17*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (120*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) + 120*E^(2*t0)*\[Rho]^3*
         Log[-1 + E^(2*t0)] + (17*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (68*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (240*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        240*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] - 
        (68*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (472*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (824*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (824*E^t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (472*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/27 + 
        (472*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (824*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (824*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (472*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/9 - 
        (32*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) + 32*E^(2*t0)*\[Rho]^4*
         Log[-1 + E^(2*t0)] - (64*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        64*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)] + 
        (40*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 - 40*E^t0*\[Rho]^(9/2)*
         Log[-1 + E^(2*t0)] + (40*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        40*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] + (16*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (16*E^(2*t0)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        32*t0*Log[\[Mu]/mb] + (380*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3*E^t0) - 
        (380*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/3 - 
        (288*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (356*\[Rho]*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (356*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/3 + (576*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (576*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - (16*t0*\[Rho]*Log[\[Mu]/mb])/3 + 
        (872*\[Rho]^(3/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (1480*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (1480*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (872*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/9 - 
        (2688*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (60*\[Rho]^2*Log[\[Mu]/mb])/E^(4*t0) - (464*\[Rho]^2*Log[\[Mu]/mb])/
         E^(2*t0) + 464*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb] + 
        60*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb] + (2016*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (2016*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - (2080*t0*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (116*\[Rho]^(5/2)*Log[\[Mu]/mb])/(5*E^(5*t0)) + 
        (2584*\[Rho]^(5/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (796*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^t0 - 796*E^t0*\[Rho]^(5/2)*
         Log[\[Mu]/mb] - (2584*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 - 
        (116*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/5 - 
        (4032*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (4*\[Rho]^3*Log[\[Mu]/mb])/E^(6*t0) - (314*\[Rho]^3*Log[\[Mu]/mb])/
         (3*E^(4*t0)) - (1552*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (1552*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (314*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 4*E^(6*t0)*\[Rho]^3*
         Log[\[Mu]/mb] + (1344*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (1344*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (800*t0*\[Rho]^3*Log[\[Mu]/mb])/3 + (84*\[Rho]^(7/2)*Log[\[Mu]/mb])/
         (5*E^(5*t0)) + (1516*\[Rho]^(7/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (1288*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (1288*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 
        (1516*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/9 - 
        (84*E^(5*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/5 - 
        (1152*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (24*\[Rho]^4*Log[\[Mu]/mb])/E^(4*t0) - (328*\[Rho]^4*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (328*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/3 + 
        24*E^(4*t0)*\[Rho]^4*Log[\[Mu]/mb] + (144*\[Rho]^4*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (144*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (12*\[Rho]^(9/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (16*\[Rho]^(9/2)*Log[\[Mu]/mb])/E^t0 - 16*E^t0*\[Rho]^(9/2)*
         Log[\[Mu]/mb] - 12*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb] - 
        (32*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (10*t0*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (10*t0*Sqrt[\[Rho]]*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (242*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (242*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (734*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (734*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (542*t0*\[Rho]^(7/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (542*t0*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (92*t0*\[Rho]^(9/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (92*t0*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (9551*Log[1 - Sqrt[\[Rho]]])/2700 + 
        (391*\[Rho]*Log[1 - Sqrt[\[Rho]]])/12 + 
        (946*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/27 - 
        (794*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/27 - 
        (439*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/12 - 
        (13951*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/2700 + 
        (8*Log[E^t0 - Sqrt[\[Rho]]])/3 + (17*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*E^(4*t0)) - Log[E^t0 - Sqrt[\[Rho]]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/12 + 
        (679*Log[E^t0 - Sqrt[\[Rho]]])/(180*(-1 + Sqrt[\[Rho]])) - 
        (221*Log[E^t0 - Sqrt[\[Rho]]])/(3780*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (221*Log[E^t0 - Sqrt[\[Rho]]])/(3780*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) + (307*Log[E^t0 - Sqrt[\[Rho]]])/
         (540*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (136*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (20*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (76*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (76*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (20*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (136*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (679*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (160*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         3 + (119*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(54*E^(6*t0)) + 
        (485*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (31*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(2*t0)) + 
        (31*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (485*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/36 + 
        (119*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/54 + 
        (6851*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(540*(-1 + Sqrt[\[Rho]])) - 
        (34*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(63*E^(7*t0)) - 
        (406*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (104*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (100*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) + 
        (100*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (104*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (406*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (34*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/63 - 
        (6851*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (540*(-1 + Sqrt[\[Rho]])) + (112*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         3 + (107*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(54*E^(6*t0)) + 
        (199*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (589*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(2*t0)) - 
        (589*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (199*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/36 + 
        (107*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/54 + 
        (7231*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(108*(-1 + Sqrt[\[Rho]])) + 
        (34*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (80*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (758*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (758*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (80*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (34*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (7231*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (108*(-1 + Sqrt[\[Rho]])) - (224*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         3 - (14*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (51*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(4*E^(4*t0)) - 
        (166*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (166*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (51*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/4 - 
        (14*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (14347*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(540*(-1 + Sqrt[\[Rho]])) + 
        (98*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (184*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (358*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (358*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (184*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (98*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (14347*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (540*(-1 + Sqrt[\[Rho]])) - (56*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         3 - (28*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (97*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (97*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (28*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (3413*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(60 - 60*Sqrt[\[Rho]]) + 
        (14*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (2*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (3413*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (60*(-1 + Sqrt[\[Rho]])) - (463*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/
         (1260*(-1 + Sqrt[\[Rho]])) + (463*\[Rho]^(11/2)*
          Log[E^t0 - Sqrt[\[Rho]]])/(1260*(-1 + Sqrt[\[Rho]])) - 
        (14*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (14*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) - (307*Log[E^t0 - Sqrt[\[Rho]]])/
         (540*(-Sqrt[\[Rho]] + \[Rho])) - (566*Log[1 - Sqrt[\[Rho]]/E^t0])/
         675 - (221*Log[1 - Sqrt[\[Rho]]/E^t0])/(3780*\[Rho]^2) + 
        (307*Log[1 - Sqrt[\[Rho]]/E^t0])/(540*\[Rho]) - 
        (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (233*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/30 + 
        (20*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (20*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (22*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (40*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (40*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (110*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (182*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (182*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (110*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (110*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (182*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (182*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (110*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (4427*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/108 + 
        (17*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) + 
        (86*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (86*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (17*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/12 - 
        (142*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (17*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (172*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (172*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (17*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (16*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(75*E^(5*t0)) - 
        (28*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (344*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (344*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (28*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (16*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/75 + 
        (16*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) + 
        (28*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(3*t0) + 
        (344*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (344*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        28*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (16*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (59593*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/540 + 
        (17*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) + 
        (30*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        30*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (17*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/12 - 
        (626*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (17*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (60*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        60*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (17*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (118*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (206*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (206*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (118*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (118*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (206*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (206*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (118*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (12349*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/270 + 
        (8*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        8*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        31*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (16*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        16*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (17078*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/4725 - 
        (113*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/45 - 
        (14*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/135 - 
        (52*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - (679*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) + (10*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (221*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3780*(-1 + Sqrt[\[Rho]])*\[Rho]^2) - 
        (221*Log[1 - E^t0*Sqrt[\[Rho]]])/(3780*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (44*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) + (44*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (10*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (679*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (180*(-1 + Sqrt[\[Rho]])) - (524*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         3 + (40*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (40*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (242*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (6851*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(540*(-1 + Sqrt[\[Rho]])) - 
        (220*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (364*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (364*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (220*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (6851*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (540*(-1 + Sqrt[\[Rho]])) + (242*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (800*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (17*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) + 
        (172*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (172*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/6 + 
        (734*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (7231*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (108*(-1 + Sqrt[\[Rho]])) - (32*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(75*E^(5*t0)) - 
        (56*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (688*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (688*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (56*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (32*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/75 + 
        (7231*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (108*(-1 + Sqrt[\[Rho]])) + (734*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (188*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (17*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) + 
        (60*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        60*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (17*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/6 + 
        (14347*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (540*(-1 + Sqrt[\[Rho]])) + (542*t0*\[Rho]^3*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (236*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (412*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (412*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (236*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (542*t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (14347*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(540*(-1 + Sqrt[\[Rho]])) - 
        (4*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (16*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        16*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (3413*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(60*(-1 + Sqrt[\[Rho]])) + 
        (92*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (3413*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (60 - 60*Sqrt[\[Rho]]) + (92*t0*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (463*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (1260*(-1 + Sqrt[\[Rho]])) - (463*\[Rho]^(11/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(1260*(-1 + Sqrt[\[Rho]])) + 
        (14*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) - 
        (14*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (307*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (540*(-Sqrt[\[Rho]] + \[Rho])) + (307*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (540*\[Rho] - 540*\[Rho]^(3/2)) - 
        (17*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]]/(3*E^(2*t0)) + 
        (E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (136*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (20*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (76*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (76*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (20*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (136*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (119*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(54*E^(6*t0)) - 
        (485*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (31*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(2*t0)) - 
        (31*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (485*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 - 
        (119*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/54 + 
        (34*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(63*E^(7*t0)) + 
        (406*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (104*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (100*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) - 
        (100*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (104*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (406*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (34*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/63 - 
        (107*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(54*E^(6*t0)) - 
        (199*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (589*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(2*t0)) + 
        (589*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (199*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 - 
        (107*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/54 - 
        (34*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (80*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (758*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (758*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (80*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (34*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (14*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (51*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(4*E^(4*t0)) + 
        (166*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (166*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (51*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/4 + 
        (14*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 - 
        (98*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (184*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (358*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (358*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (184*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (98*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (28*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (97*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (97*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (28*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (14*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (2*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (9551*Log[Sqrt[\[Rho]] - \[Rho]])/2700 - 
        (391*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/12 - 
        (946*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/27 + 
        (794*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/27 + 
        (439*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/12 + 
        (13951*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/2700 + 
        (10466*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/675 + 
        (221*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3780*\[Rho]^2) - 
        (307*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(540*\[Rho]) + 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (22*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (3407*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/30 - 
        (20*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (20*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (40*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (40*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (110*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (182*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (182*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (110*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (110*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (182*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (182*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (110*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (29195*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/108 - 
        (17*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) - 
        (86*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (86*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (17*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 - 
        (17*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (172*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (172*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (17*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (16*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(75*E^(5*t0)) + 
        (28*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) + 
        (344*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (344*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (28*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (16*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/75 + 
        (16*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(15*E^(5*t0)) + 
        (28*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(3*t0) + 
        (344*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (344*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        28*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (16*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/15 + 
        (133753*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/540 - 
        (17*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) - 
        (30*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        30*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (17*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 - 
        (17*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (60*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        60*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (17*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (118*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (206*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (206*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (118*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (118*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (206*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (206*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (118*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (17749*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/270 - 
        (8*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        8*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (16*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        16*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        10*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        10*E^t0*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (17078*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/4725 + 
        (14*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 - 
        (10771*Log[\[Rho]])/1800 - (8*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (8*E^(2*t0)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - (553*t0*Log[\[Rho]])/
         90 - (221*Log[\[Rho]])/(7560*\[Rho]^2) + (307*Log[\[Rho]])/
         (1080*\[Rho]) - (1957*Sqrt[\[Rho]]*Log[\[Rho]])/(90*E^t0) + 
        (1957*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/90 + 
        (48*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (4859*\[Rho]*Log[\[Rho]])/120 + (2813*\[Rho]*Log[\[Rho]])/
         (180*E^(2*t0)) - (2813*E^(2*t0)*\[Rho]*Log[\[Rho]])/180 - 
        (96*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (96*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (121*t0*\[Rho]*Log[\[Rho]])/18 - (3137*\[Rho]^(3/2)*Log[\[Rho]])/
         (270*E^(3*t0)) - (1457*\[Rho]^(3/2)*Log[\[Rho]])/(18*E^t0) + 
        (1457*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/18 + 
        (3137*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/270 + 
        (448*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (25411*\[Rho]^2*Log[\[Rho]])/216 + (376*\[Rho]^2*Log[\[Rho]])/
         (45*E^(4*t0)) + (863*\[Rho]^2*Log[\[Rho]])/(12*E^(2*t0)) - 
        (863*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/12 - 
        (376*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/45 - (336*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (336*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (926*t0*\[Rho]^2*Log[\[Rho]])/9 - 
        (158*\[Rho]^(5/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (1270*\[Rho]^(5/2)*Log[\[Rho]])/(27*E^(3*t0)) - 
        (460*\[Rho]^(5/2)*Log[\[Rho]])/(3*E^t0) + 
        (460*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/3 + 
        (1270*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/27 + 
        (158*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/45 + 
        (672*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (149633*\[Rho]^3*Log[\[Rho]])/1080 + (14*\[Rho]^3*Log[\[Rho]])/
         (27*E^(6*t0)) + (764*\[Rho]^3*Log[\[Rho]])/(45*E^(4*t0)) + 
        (3463*\[Rho]^3*Log[\[Rho]])/(36*E^(2*t0)) - 
        (3463*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/36 - 
        (764*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/45 - 
        (14*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/27 - (224*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (224*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (38*t0*\[Rho]^3*Log[\[Rho]])/9 - 
        (98*\[Rho]^(7/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (7903*\[Rho]^(7/2)*Log[\[Rho]])/(270*E^(3*t0)) - 
        (1771*\[Rho]^(7/2)*Log[\[Rho]])/(18*E^t0) + 
        (1771*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/18 + 
        (7903*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/270 + 
        (98*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/45 + 
        (192*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (55253*\[Rho]^4*Log[\[Rho]])/1080 + (28*\[Rho]^4*Log[\[Rho]])/
         (9*E^(4*t0)) + (3767*\[Rho]^4*Log[\[Rho]])/(180*E^(2*t0)) - 
        (3767*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/180 - 
        (28*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/9 - (24*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (24*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (61*t0*\[Rho]^4*Log[\[Rho]])/6 - 
        (14*\[Rho]^(9/2)*Log[\[Rho]])/(9*E^(3*t0)) - 
        (263*\[Rho]^(9/2)*Log[\[Rho]])/(90*E^t0) + 
        (263*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/90 + 
        (14*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/9 + 
        (16*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (32*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (6147*\[Rho]^5*Log[\[Rho]])/1400 + (113*t0*\[Rho]^5*Log[\[Rho]])/90 - 
        (7*\[Rho]^6*Log[\[Rho]])/135 - (80*\[Rho]*Log[1 - E^(-2*t0)]*
          Log[\[Rho]])/3 - 126*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (394*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 - 
        32*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (80*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (2624*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        126*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]] - 
        (8624*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/15 + 
        (394*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (2944*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        32*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]] - 40*\[Rho]^(9/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 + (80*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (2624*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        126*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]] + 
        (8624*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/15 + 
        (394*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (2944*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        32*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]] + 40*\[Rho]^(9/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[-1 + E^t0]*
          Log[\[Rho]])/3 + (2624*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        (8624*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/15 + 
        (2944*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        40*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 - 
        (2624*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        (8624*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/15 - 
        (2944*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        40*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]] + 
        (2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/45 - 
        (418*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (1403*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (829*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (77*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (113*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/45 + 
        (73*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/45 + 
        33*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] + 
        (1036*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (1100*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        41*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] + 
        (113*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/45 + 
        (5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (5*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (121*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (121*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (367*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (367*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (271*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (271*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9 - 9*Sqrt[\[Rho]]) + (46*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (46*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 - 17*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (656*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (260*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (2156*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
        (904*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (736*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (63*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/2 + 
        10*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (113*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/90 - 
        (11*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (11*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (20*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (20*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (55*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (91*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (91*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (71*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (17*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(4*t0)) + 
        (86*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (86*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (17*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 - 
        (8*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (15*E^(5*t0)) - (14*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(3*t0) - (172*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (172*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        14*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (8*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/15 + 
        (313*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (17*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(4*t0)) + 
        (30*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        30*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (17*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 - 
        (59*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (103*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (103*E^t0*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (59*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (31*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 + 
        (8*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        8*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (5*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        5*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (113*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/90 + 
        (73*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/45 - 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 + 
        (139*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (656*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (1603*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (2156*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/15 + 
        (1691*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (736*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        57*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] - 
        10*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        (113*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/45 - 
        (73*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/45 + 
        (11*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (11*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - 33*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] - (20*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) - (20*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (55*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (91*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (91*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (1036*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (17*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(4*t0)) - 
        (86*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) - (86*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (17*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/6 + (8*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(15*E^(5*t0)) + 
        (14*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         E^(3*t0) + (172*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (172*E^t0*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        14*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] + (8*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/15 - 
        (1100*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (17*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (6*E^(4*t0)) - (30*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 30*E^(2*t0)*\[Rho]^3*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (17*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         6 + (59*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (103*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (103*E^t0*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (59*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - 41*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] - (8*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 8*E^(2*t0)*\[Rho]^4*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (5*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        5*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (113*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/45 + 
        (77*Log[\[Rho]]^2)/360 + (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 - 
        (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(6*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/6 - (1019*\[Rho]*Log[\[Rho]]^2)/
         72 + (10*\[Rho]*Log[\[Rho]]^2)/(3*E^(2*t0)) + 
        (10*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/3 + 
        (328*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 - (55*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         (18*E^(3*t0)) - (91*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) - 
        (91*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 - 
        (55*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 - 
        (673*\[Rho]^2*Log[\[Rho]]^2)/12 + (17*\[Rho]^2*Log[\[Rho]]^2)/
         (12*E^(4*t0)) + (43*\[Rho]^2*Log[\[Rho]]^2)/(3*E^(2*t0)) + 
        (43*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/3 + 
        (17*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/12 + 
        (1078*\[Rho]^(5/2)*Log[\[Rho]]^2)/15 - (4*\[Rho]^(5/2)*Log[\[Rho]]^2)/
         (15*E^(5*t0)) - (7*\[Rho]^(5/2)*Log[\[Rho]]^2)/E^(3*t0) - 
        (86*\[Rho]^(5/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (86*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/3 - 7*E^(3*t0)*\[Rho]^(5/2)*
         Log[\[Rho]]^2 - (4*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/15 - 
        (487*\[Rho]^3*Log[\[Rho]]^2)/12 + (17*\[Rho]^3*Log[\[Rho]]^2)/
         (12*E^(4*t0)) + (15*\[Rho]^3*Log[\[Rho]]^2)/E^(2*t0) + 
        15*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2 + 
        (17*E^(4*t0)*\[Rho]^3*Log[\[Rho]]^2)/12 + 
        (368*\[Rho]^(7/2)*Log[\[Rho]]^2)/9 - (59*\[Rho]^(7/2)*Log[\[Rho]]^2)/
         (18*E^(3*t0)) - (103*\[Rho]^(7/2)*Log[\[Rho]]^2)/(6*E^t0) - 
        (103*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 - 
        (59*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/18 - 
        (223*\[Rho]^4*Log[\[Rho]]^2)/24 + (4*\[Rho]^4*Log[\[Rho]]^2)/
         E^(2*t0) + 4*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2 + 
        5*\[Rho]^(9/2)*Log[\[Rho]]^2 - (5*\[Rho]^(9/2)*Log[\[Rho]]^2)/
         (2*E^t0) - (5*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/2 - 
        (113*\[Rho]^5*Log[\[Rho]]^2)/360 - 
        (17*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(12*E^(4*t0)) + 
        Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (17*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/12 + 
        (8*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 
        (8*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (10*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (136*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (20*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(3*t0)) + (106*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (106*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (20*E^(3*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (136*E^(5*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (48*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (119*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (54*E^(6*t0)) - (485*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(36*E^(4*t0)) - 
        (509*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(2*t0)) + (509*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (485*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         36 + (119*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/54 + (96*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) + (96*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (242*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (34*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (63*E^(7*t0)) + (406*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (1010*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(3*t0)) + (734*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (734*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1010*E^(3*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (406*E^(5*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (34*E^(7*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/63 - 
        (448*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (107*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (54*E^(6*t0)) - (265*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(12*E^(4*t0)) - 
        (587*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (6*E^(2*t0)) + (587*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/6 + 
        (265*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/12 + (107*E^(6*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/54 + 
        (336*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (336*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (734*t0*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (82*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (15*E^(5*t0)) + (1468*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (614*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^t0) - (614*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (1468*E^(3*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (82*E^(5*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/15 - 
        (672*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (14*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (557*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(36*E^(4*t0)) - 
        (916*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (916*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (557*E^(4*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/36 + (14*E^(6*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 + 
        (224*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (224*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) + 
        (542*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (98*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (694*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (1136*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (1136*E^t0*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (694*E^(3*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (98*E^(5*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (192*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (28*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) - (185*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(2*t0)) + (185*E^(2*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (28*E^(4*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (24*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) + (24*E^(2*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) + 
        (92*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (20*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (14*E^(3*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 20*PolyLog[2, E^(-2*t0)] - 
        (4*\[Rho]*PolyLog[2, E^(-2*t0)])/3 + 
        (3386*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 - 
        (3262*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 - 
        (1696*\[Rho]^4*PolyLog[2, E^(-2*t0)])/9 - 
        (572*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 + 
        (160*\[Rho]*PolyLog[2, -E^(-t0)])/3 + 
        (5584*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/9 + 
        252*\[Rho]^2*PolyLog[2, -E^(-t0)] + 
        (41944*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/45 + 
        (788*\[Rho]^3*PolyLog[2, -E^(-t0)])/3 - 
        (208*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/3 + 
        64*\[Rho]^4*PolyLog[2, -E^(-t0)] + 
        (76*\[Rho]^(9/2)*PolyLog[2, -E^(-t0)])/3 + 
        (572*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 + 
        (160*\[Rho]*PolyLog[2, E^(-t0)])/3 - 
        (5584*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/9 + 
        252*\[Rho]^2*PolyLog[2, E^(-t0)] - (41944*\[Rho]^(5/2)*
          PolyLog[2, E^(-t0)])/45 + (788*\[Rho]^3*PolyLog[2, E^(-t0)])/3 + 
        (208*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/3 + 
        64*\[Rho]^4*PolyLog[2, E^(-t0)] - 
        (76*\[Rho]^(9/2)*PolyLog[2, E^(-t0)])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (80*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (80*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (220*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (364*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (364*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (34*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (344*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (344*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (34*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (32*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(15*E^(5*t0)) - 
        (56*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(3*t0) - 
        (688*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (688*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        56*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (32*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/15 + 
        (34*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (120*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        120*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] + 
        (34*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (236*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (412*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (412*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (32*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        32*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        20*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (80*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (80*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (220*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (364*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (364*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (34*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (344*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (344*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (34*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (32*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(15*E^(5*t0)) + 
        (56*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^(3*t0) + 
        (688*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (688*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        56*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (32*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/15 - 
        (34*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (120*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        120*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] - 
        (34*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (236*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (412*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (412*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (32*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        32*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        20*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (73*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/45 - 
        33*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] - 
        (1036*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (1100*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        41*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] - 
        (113*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/45 - 
        (10*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (10*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (242*\[Rho]*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (242*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (734*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (734*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (542*\[Rho]^3*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (542*\[Rho]^(7/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (92*\[Rho]^4*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (92*\[Rho]^(9/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (10*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (308*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (1160*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (28*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (113*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 - 
        (73*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/45 - 
        (77*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (610*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (158*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        10*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] + 
        (10*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (308*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (1160*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (28*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (113*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/45 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (22*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (80*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (80*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (220*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (364*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (364*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (142*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (34*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (344*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (344*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (34*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (32*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) - 
        (56*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(3*t0) - 
        (688*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (688*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        56*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (32*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/15 + 
        (626*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (34*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (120*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        120*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (34*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (236*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (412*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (412*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        31*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (32*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        32*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        20*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (113*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/45 + 
        (10*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (44*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (10*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (80*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) - (80*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         3 + (242*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) + (220*\[Rho]^(3/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (364*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (364*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (220*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (242*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (34*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (344*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (344*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (34*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (734*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (32*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (56*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(3*t0) + 
        (688*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (688*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        56*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (32*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/15 + 
        (734*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (34*\[Rho]^3*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (120*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        120*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (34*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (542*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (236*\[Rho]^(7/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (412*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (412*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (542*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (32*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 32*E^(2*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (92*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (20*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (92*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]])))/Pi + 
     (CF*\[Alpha]s*(28/(3*E^(2*t0)) - (28*E^(2*t0))/3 + 
        (352*E^(t0/2))/(3 - 3*E^t0) + (352*E^(t0/2))/(3*(-1 + E^t0)) - 
        16/(3*(-1 + E^(2*t0))) - (16*E^(2*t0))/(3*(-1 + E^(2*t0))) - 
        (92*Pi^2)/9 - (9737*t0)/135 + (28*t0)/(3*E^(4*t0)) + 
        (64*t0)/(3*E^(2*t0)) + (64*E^(2*t0)*t0)/3 + (28*E^(4*t0)*t0)/3 - 
        (704*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) - (494*t0^2)/9 + 
        (4*Pi^2)/(3*(3 - 3*Sqrt[\[Rho]])) + (631*t0)/
         (135*(-1 + Sqrt[\[Rho]])) + (4*t0^2)/(3*(-1 + Sqrt[\[Rho]])) + 
        (13*t0)/(135*\[Rho]^2) + (13*t0)/(135*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (26*t0)/(135*\[Rho]^(3/2)) + (13*t0)/(135*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (64*t0)/(135*\[Rho]) - 
        (154*t0)/(135*Sqrt[\[Rho]]) - (1106*Sqrt[\[Rho]])/(45*E^(3*t0)) + 
        (3194*Sqrt[\[Rho]])/(27*E^t0) - (3194*E^t0*Sqrt[\[Rho]])/27 + 
        (1106*E^(3*t0)*Sqrt[\[Rho]])/45 + (4480*E^(t0/2)*Sqrt[\[Rho]])/
         (3 - 3*E^t0) + (4480*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (128*E^t0*Sqrt[\[Rho]])/(-1 + E^(2*t0)) + (536*Pi^2*Sqrt[\[Rho]])/9 + 
        (1108*t0*Sqrt[\[Rho]])/135 - (896*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - 
        (3104*t0*Sqrt[\[Rho]])/(27*E^(3*t0)) + (140*t0*Sqrt[\[Rho]])/E^t0 - 
        84*E^t0*t0*Sqrt[\[Rho]] - (3104*E^(3*t0)*t0*Sqrt[\[Rho]])/27 - 
        (896*E^(5*t0)*t0*Sqrt[\[Rho]])/45 + (1024*E^t0*t0*Sqrt[\[Rho]])/
         (-1 + E^(2*t0))^2 + (1024*E^(3*t0)*t0*Sqrt[\[Rho]])/
         (-1 + E^(2*t0))^2 + (112*t0^2*Sqrt[\[Rho]])/E^t0 + 
        112*E^t0*t0^2*Sqrt[\[Rho]] + (4*t0^2*Sqrt[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (4*Pi^2*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (631*t0*Sqrt[\[Rho]])/
         (135*(-1 + Sqrt[\[Rho]])) + (3304*\[Rho])/(135*E^(4*t0)) + 
        (21497*\[Rho])/(135*E^(2*t0)) - (21497*E^(2*t0)*\[Rho])/135 - 
        (3304*E^(4*t0)*\[Rho])/135 + (20672*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + 
        (20672*E^(t0/2)*\[Rho])/(3*(-1 + E^t0)) - (320*\[Rho])/
         (-1 + E^(2*t0)) - (320*E^(2*t0)*\[Rho])/(-1 + E^(2*t0)) - 
        (1040*Pi^2*\[Rho])/27 - (58183*t0*\[Rho])/27 + 
        (392*t0*\[Rho])/(27*E^(6*t0)) + (1592*t0*\[Rho])/(9*E^(4*t0)) + 
        (3032*t0*\[Rho])/(9*E^(2*t0)) + (5012*E^(2*t0)*t0*\[Rho])/9 + 
        (1592*E^(4*t0)*t0*\[Rho])/9 + (392*E^(6*t0)*t0*\[Rho])/27 - 
        (7936*E^(2*t0)*t0*\[Rho])/(-1 + E^(2*t0))^2 - (1258*t0^2*\[Rho])/9 - 
        (220*t0^2*\[Rho])/E^(2*t0) - 220*E^(2*t0)*t0^2*\[Rho] + 
        (8*Pi^2*\[Rho])/(3*(9 - 9*Sqrt[\[Rho]])) + (754*t0*\[Rho])/
         (135*(-1 + Sqrt[\[Rho]])) + (8*t0^2*\[Rho])/
         (9*(-1 + Sqrt[\[Rho]])) - (292*\[Rho]^(3/2))/(27*E^(5*t0)) - 
        (8575*\[Rho]^(3/2))/(54*E^(3*t0)) - (291421*\[Rho]^(3/2))/
         (270*E^t0) + (291421*E^t0*\[Rho]^(3/2))/270 + 
        (8575*E^(3*t0)*\[Rho]^(3/2))/54 + (292*E^(5*t0)*\[Rho]^(3/2))/27 + 
        (50816*E^(t0/2)*\[Rho]^(3/2))/(3 - 3*E^t0) + 
        (50816*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (1792*E^t0*\[Rho]^(3/2))/(-1 + E^(2*t0)) - (1600*Pi^2*\[Rho]^(3/2))/
         3 + (872*t0*\[Rho]^(3/2))/45 - (32*t0*\[Rho]^(3/2))/(9*E^(7*t0)) - 
        (992*t0*\[Rho]^(3/2))/(9*E^(5*t0)) - (15559*t0*\[Rho]^(3/2))/
         (27*E^(3*t0)) + (3211*t0*\[Rho]^(3/2))/(9*E^t0) - 
        (15329*E^t0*t0*\[Rho]^(3/2))/9 - (19483*E^(3*t0)*t0*\[Rho]^(3/2))/
         27 - (992*E^(5*t0)*t0*\[Rho]^(3/2))/9 - 
        (32*E^(7*t0)*t0*\[Rho]^(3/2))/9 + (8960*E^t0*t0*\[Rho]^(3/2))/
         (-1 + E^(2*t0))^2 + (8960*E^(3*t0)*t0*\[Rho]^(3/2))/
         (-1 + E^(2*t0))^2 + (218*t0^2*\[Rho]^(3/2))/E^(3*t0) + 
        (1030*t0^2*\[Rho]^(3/2))/E^t0 + 1030*E^t0*t0^2*\[Rho]^(3/2) + 
        218*E^(3*t0)*t0^2*\[Rho]^(3/2) + (8*t0^2*\[Rho]^(3/2))/
         (9 - 9*Sqrt[\[Rho]]) + (8*Pi^2*\[Rho]^(3/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (754*t0*\[Rho]^(3/2))/
         (135*(-1 + Sqrt[\[Rho]])) + (16*\[Rho]^2)/(9*E^(6*t0)) + 
        (2722*\[Rho]^2)/(45*E^(4*t0)) + (162833*\[Rho]^2)/(270*E^(2*t0)) - 
        (162833*E^(2*t0)*\[Rho]^2)/270 - (2722*E^(4*t0)*\[Rho]^2)/45 - 
        (16*E^(6*t0)*\[Rho]^2)/9 - (1568*\[Rho]^2)/(-1 + E^(2*t0)) - 
        (1568*E^(2*t0)*\[Rho]^2)/(-1 + E^(2*t0)) - (496*Pi^2*\[Rho]^2)/27 - 
        (1881113*t0*\[Rho]^2)/270 + (656*t0*\[Rho]^2)/(27*E^(6*t0)) + 
        (6161*t0*\[Rho]^2)/(18*E^(4*t0)) + (1580*t0*\[Rho]^2)/(3*E^(2*t0)) + 
        (4580*E^(2*t0)*t0*\[Rho]^2)/3 + (7187*E^(4*t0)*t0*\[Rho]^2)/18 + 
        (656*E^(6*t0)*t0*\[Rho]^2)/27 - (25984*E^(2*t0)*t0*\[Rho]^2)/
         (-1 + E^(2*t0))^2 + (3703*t0^2*\[Rho]^2)/9 - (114*t0^2*\[Rho]^2)/
         E^(4*t0) - (1000*t0^2*\[Rho]^2)/E^(2*t0) - 1000*E^(2*t0)*t0^2*
         \[Rho]^2 - 114*E^(4*t0)*t0^2*\[Rho]^2 - (100*Pi^2*\[Rho]^2)/
         (3*(-1 + Sqrt[\[Rho]])) + (595*t0*\[Rho]^2)/
         (3*(-1 + Sqrt[\[Rho]])) + (100*t0^2*\[Rho]^2)/(-1 + Sqrt[\[Rho]]) - 
        (11237*\[Rho]^(5/2))/(1350*E^(5*t0)) - (69286*\[Rho]^(5/2))/
         (405*E^(3*t0)) - (134392*\[Rho]^(5/2))/(135*E^t0) + 
        (134392*E^t0*\[Rho]^(5/2))/135 + (69286*E^(3*t0)*\[Rho]^(5/2))/405 + 
        (11237*E^(5*t0)*\[Rho]^(5/2))/1350 + (3584*E^t0*\[Rho]^(5/2))/
         (-1 + E^(2*t0)) - (4720*Pi^2*\[Rho]^(5/2))/9 + 
        (18722*t0*\[Rho]^(5/2))/45 - (3247*t0*\[Rho]^(5/2))/(45*E^(5*t0)) - 
        (12752*t0*\[Rho]^(5/2))/(27*E^(3*t0)) + (14971*t0*\[Rho]^(5/2))/
         (9*E^t0) - (17969*E^t0*t0*\[Rho]^(5/2))/9 - 
        (21992*E^(3*t0)*t0*\[Rho]^(5/2))/27 - (3787*E^(5*t0)*t0*\[Rho]^(5/2))/
         45 + (12544*E^t0*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 + 
        (12544*E^(3*t0)*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 + 
        (30*t0^2*\[Rho]^(5/2))/E^(5*t0) + (1540*t0^2*\[Rho]^(5/2))/
         (3*E^(3*t0)) + (1830*t0^2*\[Rho]^(5/2))/E^t0 + 
        1830*E^t0*t0^2*\[Rho]^(5/2) + (1540*E^(3*t0)*t0^2*\[Rho]^(5/2))/3 + 
        30*E^(5*t0)*t0^2*\[Rho]^(5/2) + (100*Pi^2*\[Rho]^(5/2))/
         (3*(-1 + Sqrt[\[Rho]])) + (595*t0*\[Rho]^(5/2))/
         (3*(-1 + Sqrt[\[Rho]])) - (100*t0^2*\[Rho]^(5/2))/
         (-1 + Sqrt[\[Rho]]) - \[Rho]^3/(54*E^(6*t0)) + 
        (2423*\[Rho]^3)/(108*E^(4*t0)) + (12733*\[Rho]^3)/(108*E^(2*t0)) - 
        (12733*E^(2*t0)*\[Rho]^3)/108 - (2423*E^(4*t0)*\[Rho]^3)/108 + 
        (E^(6*t0)*\[Rho]^3)/54 + (45248*E^(t0/2)*\[Rho]^3)/(3 - 3*E^t0) + 
        (45248*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) - (1344*\[Rho]^3)/
         (-1 + E^(2*t0)) - (1344*E^(2*t0)*\[Rho]^3)/(-1 + E^(2*t0)) - 
        (11944*Pi^2*\[Rho]^3)/27 - (145996*t0*\[Rho]^3)/45 + 
        (22*t0*\[Rho]^3)/(27*E^(6*t0)) + (385*t0*\[Rho]^3)/(3*E^(4*t0)) + 
        (97*t0*\[Rho]^3)/(3*E^(2*t0)) + (2827*E^(2*t0)*t0*\[Rho]^3)/3 + 
        (583*E^(4*t0)*t0*\[Rho]^3)/3 + (52*E^(6*t0)*t0*\[Rho]^3)/27 - 
        (16128*E^(2*t0)*t0*\[Rho]^3)/(-1 + E^(2*t0))^2 - 
        (5912*t0^2*\[Rho]^3)/3 - (10*t0^2*\[Rho]^3)/(3*E^(6*t0)) - 
        (132*t0^2*\[Rho]^3)/E^(4*t0) - (910*t0^2*\[Rho]^3)/E^(2*t0) - 
        910*E^(2*t0)*t0^2*\[Rho]^3 - 132*E^(4*t0)*t0^2*\[Rho]^3 - 
        (10*E^(6*t0)*t0^2*\[Rho]^3)/3 + (1816*Pi^2*\[Rho]^3)/
         (3*(9 - 9*Sqrt[\[Rho]])) - (3746*t0*\[Rho]^3)/
         (45*(-1 + Sqrt[\[Rho]])) + (1816*t0^2*\[Rho]^3)/
         (9*(-1 + Sqrt[\[Rho]])) - (281*\[Rho]^(7/2))/(270*E^(5*t0)) - 
        (21647*\[Rho]^(7/2))/(810*E^(3*t0)) + (280387*\[Rho]^(7/2))/
         (270*E^t0) - (280387*E^t0*\[Rho]^(7/2))/270 + 
        (21647*E^(3*t0)*\[Rho]^(7/2))/810 + (281*E^(5*t0)*\[Rho]^(7/2))/270 + 
        (17024*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (17024*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (1280*E^t0*\[Rho]^(7/2))/(-1 + E^(2*t0)) + (3392*Pi^2*\[Rho]^(7/2))/
         9 + (2246*t0*\[Rho]^(7/2))/9 - (359*t0*\[Rho]^(7/2))/(45*E^(5*t0)) - 
        (530*t0*\[Rho]^(7/2))/(3*E^(3*t0)) + (10525*t0*\[Rho]^(7/2))/
         (9*E^t0) - (3695*E^t0*t0*\[Rho]^(7/2))/9 - 
        (970*E^(3*t0)*t0*\[Rho]^(7/2))/3 - (611*E^(5*t0)*t0*\[Rho]^(7/2))/
         45 + (3328*E^t0*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 + 
        (3328*E^(3*t0)*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 + 
        (14*t0^2*\[Rho]^(7/2))/E^(5*t0) + (220*t0^2*\[Rho]^(7/2))/E^(3*t0) + 
        (790*t0^2*\[Rho]^(7/2))/E^t0 + 790*E^t0*t0^2*\[Rho]^(7/2) + 
        220*E^(3*t0)*t0^2*\[Rho]^(7/2) + 14*E^(5*t0)*t0^2*\[Rho]^(7/2) + 
        (1816*t0^2*\[Rho]^(7/2))/(9 - 9*Sqrt[\[Rho]]) + 
        (1816*Pi^2*\[Rho]^(7/2))/(27*(-1 + Sqrt[\[Rho]])) - 
        (3746*t0*\[Rho]^(7/2))/(45*(-1 + Sqrt[\[Rho]])) + 
        (2719*\[Rho]^4)/(540*E^(4*t0)) - (1727*\[Rho]^4)/(270*E^(2*t0)) + 
        (1727*E^(2*t0)*\[Rho]^4)/270 - (2719*E^(4*t0)*\[Rho]^4)/540 + 
        (3424*E^(t0/2)*\[Rho]^4)/(3 - 3*E^t0) + (3424*E^(t0/2)*\[Rho]^4)/
         (3*(-1 + E^t0)) - (176*\[Rho]^4)/(-1 + E^(2*t0)) - 
        (176*E^(2*t0)*\[Rho]^4)/(-1 + E^(2*t0)) - (3800*Pi^2*\[Rho]^4)/27 + 
        (7268*t0*\[Rho]^4)/27 + (509*t0*\[Rho]^4)/(18*E^(4*t0)) + 
        (1856*t0*\[Rho]^4)/(9*E^(2*t0)) + (3368*E^(2*t0)*t0*\[Rho]^4)/9 + 
        (689*E^(4*t0)*t0*\[Rho]^4)/18 - (1600*E^(2*t0)*t0*\[Rho]^4)/
         (-1 + E^(2*t0))^2 - 700*t0^2*\[Rho]^4 - (20*t0^2*\[Rho]^4)/
         E^(4*t0) - (168*t0^2*\[Rho]^4)/E^(2*t0) - 168*E^(2*t0)*t0^2*
         \[Rho]^4 - 20*E^(4*t0)*t0^2*\[Rho]^4 + (400*Pi^2*\[Rho]^4)/
         (3*(9 - 9*Sqrt[\[Rho]])) - (3307*t0*\[Rho]^4)/
         (27*(-1 + Sqrt[\[Rho]])) + (400*t0^2*\[Rho]^4)/
         (9*(-1 + Sqrt[\[Rho]])) - (3496*\[Rho]^(9/2))/(405*E^(3*t0)) + 
        (12251*\[Rho]^(9/2))/(270*E^t0) - (12251*E^t0*\[Rho]^(9/2))/270 + 
        (3496*E^(3*t0)*\[Rho]^(9/2))/405 + (256*E^(t0/2)*\[Rho]^(9/2))/
         (3 - 3*E^t0) + (256*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (128*E^t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))) + 24*Pi^2*\[Rho]^(9/2) + 
        (124*t0*\[Rho]^(9/2))/27 - (1249*t0*\[Rho]^(9/2))/(27*E^(3*t0)) - 
        (173*t0*\[Rho]^(9/2))/E^t0 - 281*E^t0*t0*\[Rho]^(9/2) - 
        (1429*E^(3*t0)*t0*\[Rho]^(9/2))/27 + (256*E^t0*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) + (256*E^(3*t0)*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) + (10*t0^2*\[Rho]^(9/2))/E^(3*t0) + 
        (54*t0^2*\[Rho]^(9/2))/E^t0 + 54*E^t0*t0^2*\[Rho]^(9/2) + 
        10*E^(3*t0)*t0^2*\[Rho]^(9/2) + (400*t0^2*\[Rho]^(9/2))/
         (9 - 9*Sqrt[\[Rho]]) + (400*Pi^2*\[Rho]^(9/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (3307*t0*\[Rho]^(9/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (3323*\[Rho]^5)/(540*E^(2*t0)) - 
        (3323*E^(2*t0)*\[Rho]^5)/540 + (7081*t0*\[Rho]^5)/135 + 
        (331*t0*\[Rho]^5)/(9*E^(2*t0)) + (331*E^(2*t0)*t0*\[Rho]^5)/9 + 
        (2*t0^2*\[Rho]^5)/3 - (34*t0*\[Rho]^5)/(15*(-1 + Sqrt[\[Rho]])) - 
        (247*\[Rho]^(11/2))/(270*E^t0) + (247*E^t0*\[Rho]^(11/2))/270 + 
        (8*t0*\[Rho]^(11/2))/135 - (118*t0*\[Rho]^(11/2))/(9*E^t0) - 
        (118*E^t0*t0*\[Rho]^(11/2))/9 - (34*t0*\[Rho]^(11/2))/
         (15*(-1 + Sqrt[\[Rho]])) + (7*t0*\[Rho]^6)/6 + (t0^2*\[Rho]^6)/9 - 
        (4*t0*\[Rho]^6)/(135*(-1 + Sqrt[\[Rho]])) - (4*t0*\[Rho]^(13/2))/
         (135*(-1 + Sqrt[\[Rho]])) - (2*t0)/(3*(-Sqrt[\[Rho]] + \[Rho])) + 
        (2*t0)/(3*\[Rho] - 3*\[Rho]^(3/2)) - (352*t0*Log[1 - E^(-2*t0)])/3 - 
        752*t0*\[Rho]*Log[1 - E^(-2*t0)] - 
        (11752*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 - 
        (53056*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 - 
        (15856*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/9 - 
        (896*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 + 
        (880*t0*\[Rho]*Log[1 - E^(-t0)])/3 - 3328*t0*\[Rho]^(3/2)*
         Log[1 - E^(-t0)] + (4456*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 - 
        (56960*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/9 + 
        (12544*t0*\[Rho]^3*Log[1 - E^(-t0)])/9 - 
        (8192*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/3 + 
        (752*t0*\[Rho]^4*Log[1 - E^(-t0)])/3 - 
        (512*t0*\[Rho]^(9/2)*Log[1 - E^(-t0)])/3 + 
        (896*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 + 
        (880*t0*\[Rho]*Log[1 + E^(-t0)])/3 + 3328*t0*\[Rho]^(3/2)*
         Log[1 + E^(-t0)] + (4456*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 + 
        (56960*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/9 + 
        (12544*t0*\[Rho]^3*Log[1 + E^(-t0)])/9 + 
        (8192*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/3 + 
        (752*t0*\[Rho]^4*Log[1 + E^(-t0)])/3 + 
        (512*t0*\[Rho]^(9/2)*Log[1 + E^(-t0)])/3 + 
        (4832*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 + 
        (3584*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/3 + 
        (38080*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/9 + 
        (38144*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/9 + 
        (800*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 - 
        (4832*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 - 
        (3584*t0*\[Rho]^(3/2)*Log[1 + E^t0])/3 - 
        (38080*t0*\[Rho]^(5/2)*Log[1 + E^t0])/9 - 
        (38144*t0*\[Rho]^(7/2)*Log[1 + E^t0])/9 - 
        (800*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 + (28*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) + (64*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (64*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (28*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 + (32*t0*Log[-E^(-t0) + E^t0])/
         3 - (896*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (3104*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (896*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (896*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (3104*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/27 + 
        (896*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (392*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (1592*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (3928*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (3928*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (1592*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (392*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 + 
        (64*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (32*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(7*t0)) - 
        (992*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(5*t0)) - 
        (5152*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (1184*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (1184*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/3 + 
        (5152*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (992*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (32*E^(7*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (656*\[Rho]^2*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (316*\[Rho]^2*Log[-E^(-t0) + E^t0])/E^(4*t0) + 
        (5536*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (5536*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        316*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0] - 
        (656*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/27 + 
        800*t0*\[Rho]^2*Log[-E^(-t0) + E^t0] - 
        (2752*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (8944*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) + 
        (7664*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) - 
        (7664*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (8944*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 + 
        (2752*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/45 - 
        (16*\[Rho]^3*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (472*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (1328*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) + 
        (1328*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (472*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 + 
        (16*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/27 + 
        (14528*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 + 
        (112*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) + 
        (784*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) + 
        (7168*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) - 
        (7168*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 - 
        (784*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/27 - 
        (112*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/45 - 
        (32*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (80*\[Rho]^4*Log[-E^(-t0) + E^t0])/E^(2*t0) + 80*E^(2*t0)*\[Rho]^4*
         Log[-E^(-t0) + E^t0] + (32*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/
         9 + (3200*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 + 
        (16*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (48*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/E^t0 - 48*E^t0*\[Rho]^(9/2)*
         Log[-E^(-t0) + E^t0] - (16*E^(3*t0)*\[Rho]^(9/2)*
          Log[-E^(-t0) + E^t0])/9 - (448*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/
         (3*E^t0) + (448*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (448*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (448*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (440*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (440*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (880*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (880*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (872*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (4120*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (4120*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (872*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (872*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (4120*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (4120*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (872*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (38*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (2000*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (2000*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        38*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)] + 
        (152*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (4000*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (4000*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        152*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] - 
        (8*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^(5*t0) - 
        (6160*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (2440*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 2440*E^t0*\[Rho]^(5/2)*
         Log[-1 + E^(2*t0)] + (6160*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/
         27 + 8*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] - 
        (40*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^(5*t0) - 
        (6160*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (2440*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        2440*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] - 
        (6160*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/9 - 
        40*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + 
        (20*\[Rho]^3*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) + 
        (44*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (1820*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (1820*E^(2*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        44*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)] - 
        (20*E^(6*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/27 + 
        (40*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) + 
        (176*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (3640*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (3640*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        176*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] + 
        (40*E^(6*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/9 - 
        (56*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(15*E^(5*t0)) - 
        (880*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (3160*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (3160*E^t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (880*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/9 + 
        (56*E^(5*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/15 - 
        (56*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(5*t0)) - 
        (880*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (3160*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (3160*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (880*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (56*E^(5*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (20*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (112*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) - 112*E^(2*t0)*\[Rho]^4*
         Log[-1 + E^(2*t0)] - (20*E^(4*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (80*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (224*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        224*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)] + 
        (80*E^(4*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (40*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (72*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 + 72*E^t0*\[Rho]^(9/2)*
         Log[-1 + E^(2*t0)] + (40*E^(3*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/
         9 - (40*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (72*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        72*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] - 
        (40*E^(3*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 + 
        (128*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*E^(2*t0)*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*Log[\[Mu]/mb])/3 + (3200*Sqrt[\[Rho]]*Log[\[Mu]/mb])/
         (9*E^t0) - (3200*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/9 - 
        (768*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (3008*\[Rho]*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (3008*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/9 + (1536*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (1536*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (512*t0*\[Rho]*Log[\[Mu]/mb])/9 + 
        (6656*\[Rho]^(3/2)*Log[\[Mu]/mb])/(27*E^(3*t0)) + 
        (12160*\[Rho]^(3/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (12160*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/9 - 
        (6656*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/27 - 
        (7168*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (1120*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (9856*\[Rho]^2*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (9856*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (1120*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (5376*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (5376*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (17920*t0*\[Rho]^2*Log[\[Mu]/mb])/9 + 
        (1664*\[Rho]^(5/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (15232*\[Rho]^(5/2)*Log[\[Mu]/mb])/(27*E^(3*t0)) + 
        (14464*\[Rho]^(5/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (14464*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 - 
        (15232*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/27 - 
        (1664*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/45 - 
        (10752*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (128*\[Rho]^3*Log[\[Mu]/mb])/(27*E^(6*t0)) - 
        (1472*\[Rho]^3*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (8896*\[Rho]^3*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (8896*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (1472*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (128*E^(6*t0)*\[Rho]^3*Log[\[Mu]/mb])/27 + 
        (3584*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (3584*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (10240*t0*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (896*\[Rho]^(7/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (7168*\[Rho]^(7/2)*Log[\[Mu]/mb])/(27*E^(3*t0)) + 
        (7424*\[Rho]^(7/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (7424*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/9 - 
        (7168*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/27 - 
        (896*E^(5*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/45 - 
        (3072*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (256*\[Rho]^4*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (1664*\[Rho]^4*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (1664*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (256*E^(4*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (384*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (384*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (128*\[Rho]^(9/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (128*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (128*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 - 
        (128*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/9 + 
        (256*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (16*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (16*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (3632*t0*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (3632*t0*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (800*t0*\[Rho]^4*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (800*t0*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (929*Log[1 - Sqrt[\[Rho]]])/54 - 
        (25151*\[Rho]*Log[1 - Sqrt[\[Rho]]])/135 - 
        (1570*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/9 + 
        (2080*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/9 + 
        (7625*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/54 + 
        (49*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/9 + 
        (26*\[Rho]^6*Log[1 - Sqrt[\[Rho]]])/135 + 
        (7*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (16*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (631*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) - 
        (13*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (13*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (224*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (45*E^(5*t0)) - (776*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*E^(3*t0)) - (184*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^t0) - (184*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (776*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (224*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (631*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (98*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*E^(6*t0)) + (398*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (1577*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (1577*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (398*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (98*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (754*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) - 
        (8*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(7*t0)) - 
        (248*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(5*t0)) - 
        (5782*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (5378*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (5378*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (5782*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (248*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (8*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (754*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (164*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*E^(6*t0)) + (2189*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         (18*E^(4*t0)) + (5824*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(2*t0)) + (5824*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (2189*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (164*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (595*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (422*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (9704*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (10406*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (10406*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (9704*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (422*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 + 
        (595*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (34*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (278*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (1954*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (1954*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (278*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (34*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (3746*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) - 
        (358*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (1652*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (6254*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (6254*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (1652*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (358*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (3746*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (361*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(4*t0)) + 
        (1892*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (1892*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (361*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (3307*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) - 
        (26*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) - 
        (410*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (410*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        26*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (3307*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (55*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (55*E^(2*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (34*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(15*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (34*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15 - 15*Sqrt[\[Rho]]) + 
        (4*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) - 
        (4*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) - (2*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*(-Sqrt[\[Rho]] + \[Rho])) - (2*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*\[Rho] - 3*\[Rho]^(3/2)) - (1577*Log[1 - Sqrt[\[Rho]]/E^t0])/
         135 - (13*Log[1 - Sqrt[\[Rho]]/E^t0])/(135*\[Rho]^2) + 
        (2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*\[Rho]) + 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (12803*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/135 - 
        (110*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (110*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (112*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (220*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (220*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (218*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1030*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1030*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (218*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (218*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (1030*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1030*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (218*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (50905*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/54 - 
        (19*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(4*t0)) - 
        (500*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (500*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (19*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/2 + 
        270*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (38*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(4*t0) + 
        (1000*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (1000*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        38*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (2*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(5*t0) + 
        (1540*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (610*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        610*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1540*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        2*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(5*t0) - 
        (1540*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (610*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        610*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1540*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        10*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (192482*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/135 - 
        (5*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) - 
        (11*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (455*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (455*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        11*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (5*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (1048*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (10*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (44*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(4*t0) + 
        (910*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (910*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        44*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*E^(6*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (14*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) + 
        (220*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (790*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (790*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (220*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (14*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (14*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) - 
        (220*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (790*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (790*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (220*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (14*E^(5*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (15250*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (28*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        28*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (5*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (838*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (20*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (56*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        56*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (20*E^(4*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (10*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (10*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (7073*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/135 + 
        (4*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (7*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (2*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (224*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (8*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (631*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (13*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])*\[Rho]^2) - 
        (13*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) + (224*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) - (224*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (631*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (8*t0*Sqrt[\[Rho]]*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (2060*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (220*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (220*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (16*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (754*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (436*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2060*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (2060*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (436*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 - 
        (754*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (16*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        1220*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (19*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(4*t0) - 
        (1000*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (1000*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        19*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (595*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (200*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (4*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(5*t0) + 
        (3080*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (1220*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        1220*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (3080*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        4*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (595*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (200*t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) + (1580*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (10*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (22*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(4*t0) - 
        (910*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (910*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        22*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (10*E^(6*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (3746*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (3632*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (28*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (440*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (1580*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (1580*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (440*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 - 
        (28*E^(5*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/15 + 
        (3746*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (3632*t0*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        36*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (10*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (56*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        56*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (10*E^(4*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (3307*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (800*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (36*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (3307*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (800*t0*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        (34*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(15 - 15*Sqrt[\[Rho]]) + 
        (34*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15*(-1 + Sqrt[\[Rho]])) - (4*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (135*(-1 + Sqrt[\[Rho]])) + (4*\[Rho]^(13/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(135*(-1 + Sqrt[\[Rho]])) + 
        (2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-Sqrt[\[Rho]] + \[Rho])) + 
        (2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*\[Rho] - 3*\[Rho]^(3/2)) - 
        (7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (16*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (16*E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (224*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (776*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (184*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (184*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (776*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (224*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (98*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (398*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (1577*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (1577*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (398*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (98*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (8*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(7*t0)) + 
        (248*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(5*t0)) + 
        (5782*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (5378*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (5378*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (5782*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (248*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (8*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (164*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (2189*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (5824*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (5824*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (2189*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (164*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (422*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (9704*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (10406*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (10406*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (9704*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (422*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 - 
        (34*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (278*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (1954*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1954*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (278*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (34*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (358*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (1652*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (6254*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (6254*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (1652*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (358*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (361*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (1892*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (1892*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (361*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (26*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) + 
        (410*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (410*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        26*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (55*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (55*E^(2*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (20*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (929*Log[Sqrt[\[Rho]] - \[Rho]])/54 + 
        (25151*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/135 + 
        (1570*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (2080*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (7625*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/54 - 
        (49*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (26*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]])/135 - 
        (8503*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 + 
        (13*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(135*\[Rho]^2) - 
        (2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*\[Rho]) - 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (112*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (105503*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 + 
        (110*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (110*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (220*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (220*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (218*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (1030*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (1030*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (218*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (218*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (1030*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (1030*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (218*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (116785*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/54 + 
        (19*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(4*t0)) + 
        (500*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (500*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (19*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 + 
        (38*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(4*t0) + 
        (1000*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (1000*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        38*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (2*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(5*t0) - 
        (1540*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (610*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        610*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1540*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        2*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(5*t0) - 
        (1540*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (610*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        610*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1540*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        10*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (263582*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 + 
        (5*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) + 
        (11*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(4*t0) + 
        (455*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (455*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        11*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (5*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (10*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) + 
        (44*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(4*t0) + 
        (910*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (910*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        44*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(6*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (14*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(15*E^(5*t0)) - 
        (220*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (790*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (790*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (220*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (14*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/15 - 
        (14*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(5*t0)) - 
        (220*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (790*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (790*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (220*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (14*E^(5*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (16222*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (28*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        28*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (5*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (20*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (56*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        56*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (20*E^(4*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (10*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (18*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        18*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (10*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        18*E^t0*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*E^(3*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (7073*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 - 
        (7*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 + 
        (12361*Log[\[Rho]])/540 - (12*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (12*E^(2*t0)*Log[\[Rho]])/(-1 + E^(2*t0)) - (182*t0*Log[\[Rho]])/9 - 
        (13*Log[\[Rho]])/(270*\[Rho]^2) + Log[\[Rho]]/(3*\[Rho]) - 
        (574*Sqrt[\[Rho]]*Log[\[Rho]])/(9*E^t0) + 
        (574*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/9 + 
        (168*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1488*\[Rho]*Log[\[Rho]])/5 + (376*\[Rho]*Log[\[Rho]])/(9*E^(2*t0)) - 
        (376*E^(2*t0)*\[Rho]*Log[\[Rho]])/9 - (240*\[Rho]*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (240*E^(2*t0)*\[Rho]*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (398*t0*\[Rho]*Log[\[Rho]])/9 - 
        (809*\[Rho]^(3/2)*Log[\[Rho]])/(54*E^(3*t0)) - 
        (775*\[Rho]^(3/2)*Log[\[Rho]])/(18*E^t0) + 
        (775*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/18 + 
        (809*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/54 + 
        (672*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (107365*\[Rho]^2*Log[\[Rho]])/108 - (65*\[Rho]^2*Log[\[Rho]])/
         (36*E^(4*t0)) - (53*\[Rho]^2*Log[\[Rho]])/(3*E^(2*t0)) + 
        (53*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/3 + 
        (65*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/36 - (168*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (168*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (1799*t0*\[Rho]^2*Log[\[Rho]])/9 + 
        (101*\[Rho]^(5/2)*Log[\[Rho]])/(30*E^(5*t0)) + 
        (1285*\[Rho]^(5/2)*Log[\[Rho]])/(27*E^(3*t0)) + 
        (4013*\[Rho]^(5/2)*Log[\[Rho]])/(18*E^t0) - 
        (4013*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/18 - 
        (1285*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/27 - 
        (101*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/30 - 
        (336*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (147391*\[Rho]^3*Log[\[Rho]])/135 - (19*\[Rho]^3*Log[\[Rho]])/
         (27*E^(6*t0)) - (143*\[Rho]^3*Log[\[Rho]])/(6*E^(4*t0)) - 
        (2875*\[Rho]^3*Log[\[Rho]])/(18*E^(2*t0)) + 
        (2875*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/18 + 
        (143*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/6 + 
        (19*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/27 + (336*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (336*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (740*t0*\[Rho]^3*Log[\[Rho]])/9 + 
        (301*\[Rho]^(7/2)*Log[\[Rho]])/(90*E^(5*t0)) + 
        (1444*\[Rho]^(7/2)*Log[\[Rho]])/(27*E^(3*t0)) + 
        (1483*\[Rho]^(7/2)*Log[\[Rho]])/(6*E^t0) - 
        (1483*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/6 - 
        (1444*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/27 - 
        (301*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/90 - 
        (480*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (40069*\[Rho]^4*Log[\[Rho]])/108 - (181*\[Rho]^4*Log[\[Rho]])/
         (36*E^(4*t0)) - (155*\[Rho]^4*Log[\[Rho]])/(3*E^(2*t0)) + 
        (155*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/3 + 
        (181*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/36 + (84*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (84*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (172*t0*\[Rho]^4*Log[\[Rho]])/3 + 
        (131*\[Rho]^(9/2)*Log[\[Rho]])/(54*E^(3*t0)) + 
        (121*\[Rho]^(9/2)*Log[\[Rho]])/(6*E^t0) - 
        (121*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/6 - 
        (131*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/54 - 
        (24*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (3904*\[Rho]^5*Log[\[Rho]])/135 + (\[Rho]^5*Log[\[Rho]])/
         (18*E^(2*t0)) - (E^(2*t0)*\[Rho]^5*Log[\[Rho]])/18 - 
        (2*t0*\[Rho]^5*Log[\[Rho]])/3 + (\[Rho]^(11/2)*Log[\[Rho]])/
         (9*E^t0) - (E^t0*\[Rho]^(11/2)*Log[\[Rho]])/9 + 
        (367*\[Rho]^6*Log[\[Rho]])/540 - (t0*\[Rho]^6*Log[\[Rho]])/9 + 
        (440*\[Rho]*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (2228*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (6272*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 + 
        (376*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (440*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 1664*\[Rho]^(3/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] - (2228*\[Rho]^2*Log[1 - E^(-t0)]*
          Log[\[Rho]])/3 + (28480*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/
         9 - (6272*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (4096*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (376*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(9/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (440*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 1664*\[Rho]^(3/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] - (2228*\[Rho]^2*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 - (28480*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/
         9 - (6272*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (4096*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (376*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(9/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        1664*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (28480*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (4096*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        1664*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]] + 
        (28480*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (4096*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (56*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (1604*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (1630*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (3224*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (200*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (4*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (2*\[Rho]^6*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (68*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (1612*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (1930*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 - 
        560*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] - 
        (1000*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (4*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/3 - 
        (2*\[Rho]^6*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (8*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (8*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (100*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(-1 + Sqrt[\[Rho]]) + 
        (100*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (1816*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (1816*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (400*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (400*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 + 92*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        416*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (1519*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (7120*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (4708*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (1024*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (983*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (64*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (2*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (\[Rho]^6*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (56*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (56*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (56*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (110*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (110*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (109*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (515*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (515*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (109*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 - 135*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (19*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(4*t0) - 
        (500*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (500*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        19*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (5*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(5*t0) + 
        (770*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (305*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 305*E^t0*\[Rho]^(5/2)*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (770*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + 5*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (524*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (5*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(6*t0)) - 
        (22*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(4*t0) - 
        (455*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (455*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        22*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (5*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (7*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(5*t0)) + (110*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^(3*t0)) + (395*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (395*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (110*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 + (7*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 - (419*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (10*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) - 
        (28*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        28*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (10*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (5*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (9*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 9*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (5*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (2*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - (68*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (2272*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        416*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] - 
        (3044*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 + 
        (7120*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (8176*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (1024*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (1564*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (64*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (4*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (2*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (68*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (56*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (56*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (1612*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (110*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) + (110*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (109*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (515*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) - (515*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (109*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (1930*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (19*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(4*t0) + (500*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (500*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + 19*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] - (5*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(5*t0) - (770*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(9*E^(3*t0)) - 
        (305*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 - 
        305*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (770*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - 5*E^(5*t0)*\[Rho]^(5/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        560*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (5*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(6*t0)) + (22*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(4*t0) + (455*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (455*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + 22*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] + (5*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (7*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(5*t0)) - (110*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^(3*t0)) - 
        (395*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (395*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (110*E^(3*t0)*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (7*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (1000*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (10*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(4*t0)) + (28*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) + 28*E^(2*t0)*\[Rho]^4*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (10*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 - (5*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (9*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 - 9*E^t0*\[Rho]^(9/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (4*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (2*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (11*Log[\[Rho]]^2)/18 - (56*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + 
        (28*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(3*E^t0) + 
        (28*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + (353*\[Rho]*Log[\[Rho]]^2)/
         6 - (55*\[Rho]*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (55*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/3 - 208*\[Rho]^(3/2)*
         Log[\[Rho]]^2 + (109*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^(3*t0)) + 
        (515*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (515*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (109*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (2893*\[Rho]^2*Log[\[Rho]]^2)/12 - (19*\[Rho]^2*Log[\[Rho]]^2)/
         (2*E^(4*t0)) - (250*\[Rho]^2*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (250*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/3 - 
        (19*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/2 - 
        (3560*\[Rho]^(5/2)*Log[\[Rho]]^2)/9 + (5*\[Rho]^(5/2)*Log[\[Rho]]^2)/
         (2*E^(5*t0)) + (385*\[Rho]^(5/2)*Log[\[Rho]]^2)/(9*E^(3*t0)) + 
        (305*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (305*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 + 
        (385*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/9 + 
        (5*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 + 
        (1744*\[Rho]^3*Log[\[Rho]]^2)/9 - (5*\[Rho]^3*Log[\[Rho]]^2)/
         (18*E^(6*t0)) - (11*\[Rho]^3*Log[\[Rho]]^2)/E^(4*t0) - 
        (455*\[Rho]^3*Log[\[Rho]]^2)/(6*E^(2*t0)) - 
        (455*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/6 - 11*E^(4*t0)*\[Rho]^3*
         Log[\[Rho]]^2 - (5*E^(6*t0)*\[Rho]^3*Log[\[Rho]]^2)/18 - 
        (512*\[Rho]^(7/2)*Log[\[Rho]]^2)/3 + (7*\[Rho]^(7/2)*Log[\[Rho]]^2)/
         (6*E^(5*t0)) + (55*\[Rho]^(7/2)*Log[\[Rho]]^2)/(3*E^(3*t0)) + 
        (395*\[Rho]^(7/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (395*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 + 
        (55*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/3 + 
        (7*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 + 
        (307*\[Rho]^4*Log[\[Rho]]^2)/9 - (5*\[Rho]^4*Log[\[Rho]]^2)/
         (3*E^(4*t0)) - (14*\[Rho]^4*Log[\[Rho]]^2)/E^(2*t0) - 
        14*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2 - 
        (5*E^(4*t0)*\[Rho]^4*Log[\[Rho]]^2)/3 - 
        (32*\[Rho]^(9/2)*Log[\[Rho]]^2)/3 + (5*\[Rho]^(9/2)*Log[\[Rho]]^2)/
         (6*E^(3*t0)) + (9*\[Rho]^(9/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (9*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/2 + 
        (5*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/6 + (\[Rho]^5*Log[\[Rho]]^2)/
         6 + (\[Rho]^6*Log[\[Rho]]^2)/36 - 
        (7*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(4*t0)) - 
        (16*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (7*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (8*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (224*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (776*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (224*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (224*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (776*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (224*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (98*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (398*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(4*t0)) - 
        (982*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (982*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (398*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (98*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (16*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/9 + 
        (8*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(7*t0)) + (248*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(5*t0)) + 
        (1288*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (296*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (296*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (1288*E^(3*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (248*E^(5*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (8*E^(7*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (164*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (79*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/E^(4*t0) - (1384*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (1384*E^(2*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + 79*E^(4*t0)*\[Rho]^2*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (164*E^(6*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - 200*t0*\[Rho]^2*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (688*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (2236*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) - 
        (1916*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) + (1916*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (2236*E^(3*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (688*E^(5*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 + 
        (4*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (118*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(4*t0)) + 
        (332*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) - (332*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (118*E^(4*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (4*E^(6*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (3632*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (28*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(45*E^(5*t0)) - (196*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) - 
        (1792*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) + (1792*E^t0*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (196*E^(3*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (28*E^(5*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 + 
        (8*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) + (20*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/E^(2*t0) - 20*E^(2*t0)*\[Rho]^4*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        (8*E^(4*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (800*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (4*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(3*t0)) - 
        (12*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^t0 + 12*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] + (4*E^(3*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (176*PolyLog[2, E^(-2*t0)])/3 + 376*\[Rho]*PolyLog[2, E^(-2*t0)] + 
        (5876*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 + 
        (26528*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 + 
        (7928*\[Rho]^4*PolyLog[2, E^(-2*t0)])/9 + 
        (2144*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 - 
        (880*\[Rho]*PolyLog[2, -E^(-t0)])/3 - 
        (6400*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/3 - 
        (4456*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 - 
        (18880*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/9 - 
        (12544*\[Rho]^3*PolyLog[2, -E^(-t0)])/9 + 
        (13568*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/9 - 
        (752*\[Rho]^4*PolyLog[2, -E^(-t0)])/3 + 96*\[Rho]^(9/2)*
         PolyLog[2, -E^(-t0)] - (2144*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 - 
        (880*\[Rho]*PolyLog[2, E^(-t0)])/3 + 
        (6400*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/3 - 
        (4456*\[Rho]^2*PolyLog[2, E^(-t0)])/3 + 
        (18880*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/9 - 
        (12544*\[Rho]^3*PolyLog[2, E^(-t0)])/9 - 
        (13568*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/9 - 
        (752*\[Rho]^4*PolyLog[2, E^(-t0)])/3 - 96*\[Rho]^(9/2)*
         PolyLog[2, E^(-t0)] + (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/
         (3*E^t0) + (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (440*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (440*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (436*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (2060*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (2060*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (436*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (76*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) - 
        (2000*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (2000*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        76*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(5*t0) + 
        (3080*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (1220*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        1220*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (3080*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        20*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) - 
        (88*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) - 
        (1820*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (1820*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        88*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (28*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(5*t0)) + 
        (440*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (1580*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (1580*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (440*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (28*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (40*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (112*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        112*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] - 
        (40*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (36*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        36*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (440*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (440*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (436*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (2060*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (2060*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (436*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (76*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) + 
        (2000*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (2000*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        76*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] - 
        (20*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^(5*t0) - 
        (3080*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (1220*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        1220*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (3080*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        20*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) + 
        (88*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) + 
        (1820*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (1820*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        88*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] + 
        (20*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (28*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(5*t0)) - 
        (440*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (1580*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (1580*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (440*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (28*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (40*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (112*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        112*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] + 
        (40*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (36*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        36*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (20*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (68*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (1612*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (1930*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 + 
        560*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] + 
        (1000*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (4*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/3 + 
        (2*\[Rho]^6*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - 
        (16*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (16*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (200*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (200*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (3632*\[Rho]^3*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (3632*\[Rho]^(7/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (800*\[Rho]^4*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (800*\[Rho]^(9/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (8*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (320*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        70*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]] - 
        (488*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (38*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (4*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (2*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (68*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (1276*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (1120*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (632*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        18*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (8*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (320*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/9 + 70*\[Rho]^2*
         PolyLog[2, Sqrt[\[Rho]]] - (488*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/
         9 + (38*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (4*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (2*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (224*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (112*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (440*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (440*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (436*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (2060*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (2060*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (436*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        270*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (76*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (2000*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (2000*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        76*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(5*t0) + 
        (3080*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1220*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        1220*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (3080*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        20*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (1048*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (20*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (88*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (1820*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (1820*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        88*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*E^(6*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (28*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) + 
        (440*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (1580*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (1580*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (440*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (28*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (838*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (40*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (112*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        112*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (40*E^(4*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (20*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (36*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        36*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (4*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (2*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (8*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (224*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (8*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (440*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (440*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         3 + (16*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (436*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (2060*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (2060*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (436*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (16*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (76*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/E^(4*t0) + 
        (2000*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (2000*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        76*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (200*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (20*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(5*t0) - 
        (3080*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (1220*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        1220*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (3080*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        20*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (200*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) + (20*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*E^(6*t0)) + (88*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(4*t0) + (1820*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (1820*E^(2*t0)*\[Rho]^3*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/3 + 88*E^(4*t0)*\[Rho]^3*
         PolyLog[2, E^t0*Sqrt[\[Rho]]] + (20*E^(6*t0)*\[Rho]^3*
          PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (3632*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (28*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(5*t0)) - 
        (440*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (1580*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (1580*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (440*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (28*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (3632*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (40*\[Rho]^4*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (112*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        112*E^(2*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (40*E^(4*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (800*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (36*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (800*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]]))))/Pi + 
     (4*(60*t0*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4) - 
        15*Sqrt[\[Rho]]*(200 + 769*\[Rho] + 997*\[Rho]^2 + 557*\[Rho]^3 + 
          33*\[Rho]^4)*Sinh[t0] + 15*\[Rho]*(188 + 610*\[Rho] + 
          547*\[Rho]^2 + 98*\[Rho]^3)*Sinh[2*t0] - 5*\[Rho]^(3/2)*
         (407 + 880*\[Rho] + 376*\[Rho]^2 + 15*\[Rho]^3)*Sinh[3*t0] + 
        30*\[Rho]^2*(1 + \[Rho])*(32 + 5*\[Rho])*Sinh[4*t0] - 
        3*\[Rho]^(5/2)*(83 + 35*\[Rho])*Sinh[5*t0] + 25*\[Rho]^3*Sinh[6*t0]))/
      45
M3\[Rho]D = 32*t0 + 32*t0*\[Rho] - 2340*t0*\[Rho]^2 - 3700*t0*\[Rho]^3 - 
     660*t0*\[Rho]^4 + 60*t0*\[Rho]^5 + 
     16*(-(Sqrt[\[Rho]]*(11 + 165*\[Rho] + 462*\[Rho]^2 + 330*\[Rho]^3 + 
          55*\[Rho]^4 + \[Rho]^5)) + (1 + 55*\[Rho] + 330*\[Rho]^2 + 
         462*\[Rho]^3 + 165*\[Rho]^4 + 11*\[Rho]^5)*Cosh[t0])*Csch[t0] + 
     (CA*\[Alpha]s*(17/(3*E^(2*t0)) - (17*E^(2*t0))/3 + 
        (88*E^(t0/2))/(3 - 3*E^t0) + (88*E^(t0/2))/(3*(-1 + E^t0)) - 
        304/(9*(-1 + E^(2*t0))) - (304*E^(2*t0))/(9*(-1 + E^(2*t0))) + 
        (35*Pi^2)/9 - (10367*t0)/600 + (17*t0)/(3*E^(4*t0)) - 
        (4*t0)/(3*E^(2*t0)) - (4*E^(2*t0)*t0)/3 + (17*E^(4*t0)*t0)/3 + 
        (176*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) + (3481*t0^2)/180 + 
        (5*t0^2)/(3 - 3*Sqrt[\[Rho]]) + (5*Pi^2)/(9*(-1 + Sqrt[\[Rho]])) - 
        (68*t0)/(15*(-1 + Sqrt[\[Rho]])) + (17*t0)/(630*\[Rho]^2) + 
        (17*t0)/(630*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (17*t0)/(315*\[Rho]^(3/2)) + (17*t0)/(630*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (20*t0)/(63*\[Rho]) - (31*t0)/(45*Sqrt[\[Rho]]) - 
        (1751*Sqrt[\[Rho]])/(90*E^(3*t0)) - (1602917*Sqrt[\[Rho]])/
         (5400*E^t0) + (1602917*E^t0*Sqrt[\[Rho]])/5400 + 
        (1751*E^(3*t0)*Sqrt[\[Rho]])/90 + (1448*E^(t0/2)*Sqrt[\[Rho]])/
         (3 - 3*E^t0) + (1448*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (6544*E^t0*Sqrt[\[Rho]])/(9*(-1 + E^(2*t0))) - 
        (197*Pi^2*Sqrt[\[Rho]])/9 - (439*t0*Sqrt[\[Rho]])/45 - 
        (748*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - (100*t0*Sqrt[\[Rho]])/
         (3*E^(3*t0)) - (7499*t0*Sqrt[\[Rho]])/(90*E^t0) - 
        (3539*E^t0*t0*Sqrt[\[Rho]])/90 - (100*E^(3*t0)*t0*Sqrt[\[Rho]])/3 - 
        (748*E^(5*t0)*t0*Sqrt[\[Rho]])/45 - (920*E^t0*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (920*E^(3*t0)*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (22*t0^2*Sqrt[\[Rho]])/E^t0 - 
        22*E^t0*t0^2*Sqrt[\[Rho]] + (5*Pi^2*Sqrt[\[Rho]])/
         (3*(3 - 3*Sqrt[\[Rho]])) - (68*t0*Sqrt[\[Rho]])/
         (15*(-1 + Sqrt[\[Rho]])) + (5*t0^2*Sqrt[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (136*\[Rho])/(5*E^(4*t0)) + 
        (1360411*\[Rho])/(3600*E^(2*t0)) - (1360411*E^(2*t0)*\[Rho])/3600 - 
        (136*E^(4*t0)*\[Rho])/5 + (8296*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + 
        (8296*E^(t0/2)*\[Rho])/(3*(-1 + E^t0)) - (16000*\[Rho])/
         (9*(-1 + E^(2*t0))) - (16000*E^(2*t0)*\[Rho])/(9*(-1 + E^(2*t0))) - 
        (178*Pi^2*\[Rho])/9 + (346439*t0*\[Rho])/300 + 
        (170*t0*\[Rho])/(9*E^(6*t0)) + (284*t0*\[Rho])/(3*E^(4*t0)) + 
        (28711*t0*\[Rho])/(180*E^(2*t0)) + (19531*E^(2*t0)*t0*\[Rho])/180 + 
        (284*E^(4*t0)*t0*\[Rho])/3 + (170*E^(6*t0)*t0*\[Rho])/9 + 
        (8720*E^(2*t0)*t0*\[Rho])/(3*(-1 + E^(2*t0))^2) - 
        (2729*t0^2*\[Rho])/30 + (51*t0^2*\[Rho])/E^(2*t0) + 
        51*E^(2*t0)*t0^2*\[Rho] - (8*Pi^2*\[Rho])/(-1 + Sqrt[\[Rho]]) - 
        (433*t0*\[Rho])/(90*(-1 + Sqrt[\[Rho]])) + (24*t0^2*\[Rho])/
         (-1 + Sqrt[\[Rho]]) - (1207*\[Rho]^(3/2))/(63*E^(5*t0)) - 
        (42202879*\[Rho]^(3/2))/(113400*E^(3*t0)) - (24668447*\[Rho]^(3/2))/
         (18900*E^t0) + (24668447*E^t0*\[Rho]^(3/2))/18900 + 
        (42202879*E^(3*t0)*\[Rho]^(3/2))/113400 + 
        (1207*E^(5*t0)*\[Rho]^(3/2))/63 + (26008*E^(t0/2)*\[Rho]^(3/2))/
         (3 - 3*E^t0) + (26008*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (31280*E^t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))) + 
        (3245*Pi^2*\[Rho]^(3/2))/9 - (872*t0*\[Rho]^(3/2))/45 - 
        (68*t0*\[Rho]^(3/2))/(7*E^(7*t0)) - (1528*t0*\[Rho]^(3/2))/
         (15*E^(5*t0)) - (72529*t0*\[Rho]^(3/2))/(270*E^(3*t0)) - 
        (10244*t0*\[Rho]^(3/2))/(15*E^t0) - (1724*E^t0*t0*\[Rho]^(3/2))/15 - 
        (61129*E^(3*t0)*t0*\[Rho]^(3/2))/270 - 
        (1528*E^(5*t0)*t0*\[Rho]^(3/2))/15 - (68*E^(7*t0)*t0*\[Rho]^(3/2))/
         7 - (4120*E^t0*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 - 
        (4120*E^(3*t0)*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 - 
        (190*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) - (284*t0^2*\[Rho]^(3/2))/E^t0 - 
        284*E^t0*t0^2*\[Rho]^(3/2) - (190*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (8*Pi^2*\[Rho]^(3/2))/(-1 + Sqrt[\[Rho]]) - (433*t0*\[Rho]^(3/2))/
         (90*(-1 + Sqrt[\[Rho]])) - (24*t0^2*\[Rho]^(3/2))/
         (-1 + Sqrt[\[Rho]]) + (425*\[Rho]^2)/(63*E^(6*t0)) + 
        (636191*\[Rho]^2)/(2700*E^(4*t0)) + (8086369*\[Rho]^2)/
         (5400*E^(2*t0)) - (8086369*E^(2*t0)*\[Rho]^2)/5400 - 
        (636191*E^(4*t0)*\[Rho]^2)/2700 - (425*E^(6*t0)*\[Rho]^2)/63 + 
        (51776*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) + (51776*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) - (30560*\[Rho]^2)/(3*(-1 + E^(2*t0))) - 
        (30560*E^(2*t0)*\[Rho]^2)/(3*(-1 + E^(2*t0))) - 
        (4151*Pi^2*\[Rho]^2)/9 + (3584419*t0*\[Rho]^2)/360 + 
        (17*t0*\[Rho]^2)/(9*E^(8*t0)) + (148*t0*\[Rho]^2)/(3*E^(6*t0)) + 
        (21749*t0*\[Rho]^2)/(90*E^(4*t0)) + (64723*t0*\[Rho]^2)/
         (90*E^(2*t0)) + (32503*E^(2*t0)*t0*\[Rho]^2)/90 + 
        (39493*E^(4*t0)*t0*\[Rho]^2)/180 + (148*E^(6*t0)*t0*\[Rho]^2)/3 + 
        (17*E^(8*t0)*t0*\[Rho]^2)/9 + (15520*E^(2*t0)*t0*\[Rho]^2)/
         (-1 + E^(2*t0))^2 - (29833*t0^2*\[Rho]^2)/12 + 
        (89*t0^2*\[Rho]^2)/(2*E^(4*t0)) + (358*t0^2*\[Rho]^2)/E^(2*t0) + 
        358*E^(2*t0)*t0^2*\[Rho]^2 + (89*E^(4*t0)*t0^2*\[Rho]^2)/2 + 
        (590*Pi^2*\[Rho]^2)/(3*(3 - 3*Sqrt[\[Rho]])) - 
        (1141*t0*\[Rho]^2)/(18*(-1 + Sqrt[\[Rho]])) + (590*t0^2*\[Rho]^2)/
         (3*(-1 + Sqrt[\[Rho]])) - (17*\[Rho]^(5/2))/(18*E^(7*t0)) - 
        (425156*\[Rho]^(5/2))/(4725*E^(5*t0)) - (12800453*\[Rho]^(5/2))/
         (12600*E^(3*t0)) - (14050003*\[Rho]^(5/2))/(37800*E^t0) + 
        (14050003*E^t0*\[Rho]^(5/2))/37800 + (12800453*E^(3*t0)*\[Rho]^(5/2))/
         12600 + (425156*E^(5*t0)*\[Rho]^(5/2))/4725 + 
        (17*E^(7*t0)*\[Rho]^(5/2))/18 + (69568*E^(t0/2)*\[Rho]^(5/2))/
         (3 - 3*E^t0) + (69568*E^(t0/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (83552*E^t0*\[Rho]^(5/2))/(3*(-1 + E^(2*t0))) + 
        (7526*Pi^2*\[Rho]^(5/2))/5 - (6577*t0*\[Rho]^(5/2))/45 - 
        (188*t0*\[Rho]^(5/2))/(21*E^(7*t0)) - (4796*t0*\[Rho]^(5/2))/
         (45*E^(5*t0)) - (14203*t0*\[Rho]^(5/2))/(30*E^(3*t0)) - 
        (80093*t0*\[Rho]^(5/2))/(90*E^t0) + (76507*E^t0*t0*\[Rho]^(5/2))/90 - 
        (9043*E^(3*t0)*t0*\[Rho]^(5/2))/30 - (22468*E^(5*t0)*t0*\[Rho]^(5/2))/
         225 - (188*E^(7*t0)*t0*\[Rho]^(5/2))/21 - 
        (10192*E^t0*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (10192*E^(3*t0)*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (84*t0^2*\[Rho]^(5/2))/(5*E^(5*t0)) - (258*t0^2*\[Rho]^(5/2))/
         E^(3*t0) - (870*t0^2*\[Rho]^(5/2))/E^t0 - 870*E^t0*t0^2*
         \[Rho]^(5/2) - 258*E^(3*t0)*t0^2*\[Rho]^(5/2) - 
        (84*E^(5*t0)*t0^2*\[Rho]^(5/2))/5 + (590*t0^2*\[Rho]^(5/2))/
         (3 - 3*Sqrt[\[Rho]]) + (590*Pi^2*\[Rho]^(5/2))/
         (9*(-1 + Sqrt[\[Rho]])) - (1141*t0*\[Rho]^(5/2))/
         (18*(-1 + Sqrt[\[Rho]])) + (4705*\[Rho]^3)/(252*E^(6*t0)) + 
        (1946951*\[Rho]^3)/(4725*E^(4*t0)) + (2266531*\[Rho]^3)/
         (1080*E^(2*t0)) - (2266531*E^(2*t0)*\[Rho]^3)/1080 - 
        (1946951*E^(4*t0)*\[Rho]^3)/4725 - (4705*E^(6*t0)*\[Rho]^3)/252 + 
        (64576*E^(t0/2)*\[Rho]^3)/(3 - 3*E^t0) + (64576*E^(t0/2)*\[Rho]^3)/
         (3*(-1 + E^t0)) - (40768*\[Rho]^3)/(3*(-1 + E^(2*t0))) - 
        (40768*E^(2*t0)*\[Rho]^3)/(3*(-1 + E^(2*t0))) - 
        (11884*Pi^2*\[Rho]^3)/27 + (3638819*t0*\[Rho]^3)/270 + 
        (176*t0*\[Rho]^3)/(9*E^(6*t0)) + (7994*t0*\[Rho]^3)/(45*E^(4*t0)) + 
        (1969*t0*\[Rho]^3)/(2*E^(2*t0)) + (669*E^(2*t0)*t0*\[Rho]^3)/2 + 
        (11443*E^(4*t0)*t0*\[Rho]^3)/90 + (56*E^(6*t0)*t0*\[Rho]^3)/3 + 
        (19040*E^(2*t0)*t0*\[Rho]^3)/(-1 + E^(2*t0))^2 - 
        (7654*t0^2*\[Rho]^3)/3 + (8*t0^2*\[Rho]^3)/(3*E^(6*t0)) + 
        (101*t0^2*\[Rho]^3)/E^(4*t0) + (650*t0^2*\[Rho]^3)/E^(2*t0) + 
        650*E^(2*t0)*t0^2*\[Rho]^3 + 101*E^(4*t0)*t0^2*\[Rho]^3 + 
        (8*E^(6*t0)*t0^2*\[Rho]^3)/3 - (142*Pi^2*\[Rho]^3)/
         (3*(-1 + Sqrt[\[Rho]])) - (15551*t0*\[Rho]^3)/
         (90*(-1 + Sqrt[\[Rho]])) + (142*t0^2*\[Rho]^3)/(-1 + Sqrt[\[Rho]]) - 
        (296*\[Rho]^(7/2))/(189*E^(7*t0)) - (288679*\[Rho]^(7/2))/
         (3150*E^(5*t0)) - (106196857*\[Rho]^(7/2))/(113400*E^(3*t0)) - 
        (9595289*\[Rho]^(7/2))/(5400*E^t0) + (9595289*E^t0*\[Rho]^(7/2))/
         5400 + (106196857*E^(3*t0)*\[Rho]^(7/2))/113400 + 
        (288679*E^(5*t0)*\[Rho]^(7/2))/3150 + (296*E^(7*t0)*\[Rho]^(7/2))/
         189 + (41408*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (41408*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (56800*E^t0*\[Rho]^(7/2))/(3*(-1 + E^(2*t0))) + 
        (8678*Pi^2*\[Rho]^(7/2))/15 - (7376*t0*\[Rho]^(7/2))/15 - 
        (8*t0*\[Rho]^(7/2))/(9*E^(7*t0)) - (548*t0*\[Rho]^(7/2))/
         (15*E^(5*t0)) - (88847*t0*\[Rho]^(7/2))/(270*E^(3*t0)) - 
        (157673*t0*\[Rho]^(7/2))/(90*E^t0) + (6127*E^t0*t0*\[Rho]^(7/2))/90 - 
        (40967*E^(3*t0)*t0*\[Rho]^(7/2))/270 - 
        (2236*E^(5*t0)*t0*\[Rho]^(7/2))/75 - (8*E^(7*t0)*t0*\[Rho]^(7/2))/9 - 
        (6320*E^t0*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 - 
        (6320*E^(3*t0)*t0*\[Rho]^(7/2))/(-1 + E^(2*t0))^2 - 
        (84*t0^2*\[Rho]^(7/2))/(5*E^(5*t0)) - (266*t0^2*\[Rho]^(7/2))/
         E^(3*t0) - (910*t0^2*\[Rho]^(7/2))/E^t0 - 910*E^t0*t0^2*
         \[Rho]^(7/2) - 266*E^(3*t0)*t0^2*\[Rho]^(7/2) - 
        (84*E^(5*t0)*t0^2*\[Rho]^(7/2))/5 + (142*Pi^2*\[Rho]^(7/2))/
         (3*(-1 + Sqrt[\[Rho]])) - (15551*t0*\[Rho]^(7/2))/
         (90*(-1 + Sqrt[\[Rho]])) - (142*t0^2*\[Rho]^(7/2))/
         (-1 + Sqrt[\[Rho]]) + (74*\[Rho]^4)/(9*E^(6*t0)) + 
        (7649629*\[Rho]^4)/(37800*E^(4*t0)) + (45890983*\[Rho]^4)/
         (37800*E^(2*t0)) - (45890983*E^(2*t0)*\[Rho]^4)/37800 - 
        (7649629*E^(4*t0)*\[Rho]^4)/37800 - (74*E^(6*t0)*\[Rho]^4)/9 + 
        (17896*E^(t0/2)*\[Rho]^4)/(3 - 3*E^t0) + (17896*E^(t0/2)*\[Rho]^4)/
         (3*(-1 + E^t0)) - (13840*\[Rho]^4)/(3*(-1 + E^(2*t0))) - 
        (13840*E^(2*t0)*\[Rho]^4)/(3*(-1 + E^(2*t0))) + 
        (412*Pi^2*\[Rho]^4)/3 + (25683*t0*\[Rho]^4)/8 + 
        (14*t0*\[Rho]^4)/(3*E^(6*t0)) + (631*t0*\[Rho]^4)/(10*E^(4*t0)) + 
        (16021*t0*\[Rho]^4)/(30*E^(2*t0)) + (4321*E^(2*t0)*t0*\[Rho]^4)/30 + 
        (797*E^(4*t0)*t0*\[Rho]^4)/20 + (14*E^(6*t0)*t0*\[Rho]^4)/3 + 
        (5840*E^(2*t0)*t0*\[Rho]^4)/(-1 + E^(2*t0))^2 + 
        (6587*t0^2*\[Rho]^4)/12 + (93*t0^2*\[Rho]^4)/(2*E^(4*t0)) + 
        (390*t0^2*\[Rho]^4)/E^(2*t0) + 390*E^(2*t0)*t0^2*\[Rho]^4 + 
        (93*E^(4*t0)*t0^2*\[Rho]^4)/2 + (227*t0^2*\[Rho]^4)/
         (3 - 3*Sqrt[\[Rho]]) + (227*Pi^2*\[Rho]^4)/(9*(-1 + Sqrt[\[Rho]])) + 
        (2452*t0*\[Rho]^4)/(15*(-1 + Sqrt[\[Rho]])) - (148*\[Rho]^(9/2))/
         (9*E^(5*t0)) - (26273299*\[Rho]^(9/2))/(113400*E^(3*t0)) - 
        (20127137*\[Rho]^(9/2))/(18900*E^t0) + (20127137*E^t0*\[Rho]^(9/2))/
         18900 + (26273299*E^(3*t0)*\[Rho]^(9/2))/113400 + 
        (148*E^(5*t0)*\[Rho]^(9/2))/9 + (4888*E^(t0/2)*\[Rho]^(9/2))/
         (3 - 3*E^t0) + (4888*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (26960*E^t0*\[Rho]^(9/2))/(9*(-1 + E^(2*t0))) - 
        (457*Pi^2*\[Rho]^(9/2))/9 - (824*t0*\[Rho]^(9/2))/5 - 
        (28*t0*\[Rho]^(9/2))/(3*E^(5*t0)) - (19069*t0*\[Rho]^(9/2))/
         (270*E^(3*t0)) - (3368*t0*\[Rho]^(9/2))/(5*E^t0) - 
        (48*E^t0*t0*\[Rho]^(9/2))/5 - (6229*E^(3*t0)*t0*\[Rho]^(9/2))/270 - 
        (28*E^(5*t0)*t0*\[Rho]^(9/2))/3 - (2680*E^t0*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) - (2680*E^(3*t0)*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) - (214*t0^2*\[Rho]^(9/2))/(3*E^(3*t0)) - 
        (332*t0^2*\[Rho]^(9/2))/E^t0 - 332*E^t0*t0^2*\[Rho]^(9/2) - 
        (214*E^(3*t0)*t0^2*\[Rho]^(9/2))/3 + (227*Pi^2*\[Rho]^(9/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) + (2452*t0*\[Rho]^(9/2))/
         (15*(-1 + Sqrt[\[Rho]])) + (227*t0^2*\[Rho]^(9/2))/
         (3*(-1 + Sqrt[\[Rho]])) + (407*\[Rho]^5)/(27*E^(4*t0)) + 
        (10175071*\[Rho]^5)/(75600*E^(2*t0)) - (10175071*E^(2*t0)*\[Rho]^5)/
         75600 - (407*E^(4*t0)*\[Rho]^5)/27 + (728*E^(t0/2)*\[Rho]^5)/
         (3 - 3*E^t0) + (728*E^(t0/2)*\[Rho]^5)/(3*(-1 + E^t0)) - 
        (2624*\[Rho]^5)/(9*(-1 + E^(2*t0))) - (2624*E^(2*t0)*\[Rho]^5)/
         (9*(-1 + E^(2*t0))) + (1076*Pi^2*\[Rho]^5)/27 - 
        (167827*t0*\[Rho]^5)/2100 + (77*t0*\[Rho]^5)/(9*E^(4*t0)) + 
        (7051*t0*\[Rho]^5)/(180*E^(2*t0)) - (4289*E^(2*t0)*t0*\[Rho]^5)/180 + 
        (77*E^(4*t0)*t0*\[Rho]^5)/9 + (976*E^(2*t0)*t0*\[Rho]^5)/
         (3*(-1 + E^(2*t0))^2) + (15733*t0^2*\[Rho]^5)/90 + 
        (63*t0^2*\[Rho]^5)/E^(2*t0) + 63*E^(2*t0)*t0^2*\[Rho]^5 + 
        (58*t0^2*\[Rho]^5)/(3 - 3*Sqrt[\[Rho]]) + (58*Pi^2*\[Rho]^5)/
         (9*(-1 + Sqrt[\[Rho]])) + (51671*t0*\[Rho]^5)/
         (630*(-1 + Sqrt[\[Rho]])) - (148*\[Rho]^(11/2))/(27*E^(3*t0)) - 
        (107791*\[Rho]^(11/2))/(4200*E^t0) + (107791*E^t0*\[Rho]^(11/2))/
         4200 + (148*E^(3*t0)*\[Rho]^(11/2))/27 + (40*E^(t0/2)*\[Rho]^(11/2))/
         (3 - 3*E^t0) + (40*E^(t0/2)*\[Rho]^(11/2))/(3*(-1 + E^t0)) + 
        (464*E^t0*\[Rho]^(11/2))/(9*(-1 + E^(2*t0))) + 
        (19*Pi^2*\[Rho]^(11/2))/3 - (241*t0*\[Rho]^(11/2))/315 - 
        (28*t0*\[Rho]^(11/2))/(9*E^(3*t0)) - (359*t0*\[Rho]^(11/2))/
         (90*E^t0) + (5041*E^t0*t0*\[Rho]^(11/2))/90 - 
        (28*E^(3*t0)*t0*\[Rho]^(11/2))/9 - (40*E^t0*t0*\[Rho]^(11/2))/
         (3*(-1 + E^(2*t0))^2) - (40*E^(3*t0)*t0*\[Rho]^(11/2))/
         (3*(-1 + E^(2*t0))^2) - (30*t0^2*\[Rho]^(11/2))/E^t0 - 
        30*E^t0*t0^2*\[Rho]^(11/2) + (58*Pi^2*\[Rho]^(11/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) + (51671*t0*\[Rho]^(11/2))/
         (630*(-1 + Sqrt[\[Rho]])) + (58*t0^2*\[Rho]^(11/2))/
         (3*(-1 + Sqrt[\[Rho]])) - (43207*t0*\[Rho]^6)/12600 - 
        (179*t0^2*\[Rho]^6)/180 + (103*t0*\[Rho]^6)/
         (315*(-1 + Sqrt[\[Rho]])) - (t0*\[Rho]^(13/2))/9 + 
        (103*t0*\[Rho]^(13/2))/(315*(-1 + Sqrt[\[Rho]])) - (t0*\[Rho]^7)/18 + 
        (t0*\[Rho]^7)/(18*(-1 + Sqrt[\[Rho]])) + (t0*\[Rho]^(15/2))/
         (18*(-1 + Sqrt[\[Rho]])) - (13*t0)/(35*(-Sqrt[\[Rho]] + \[Rho])) + 
        (13*t0)/(35*\[Rho] - 35*\[Rho]^(3/2)) + 40*t0*Log[1 - E^(-2*t0)] - 
        (220*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 - 
        (12634*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/3 - 
        (33380*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 + 
        (5782*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/3 + 
        (4364*t0*\[Rho]^5*Log[1 - E^(-2*t0)])/9 + 
        (176*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 - 68*t0*\[Rho]*
         Log[1 - E^(-t0)] + (8336*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 - 
        (1610*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 + 
        (15264*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/5 - 
        (9044*t0*\[Rho]^3*Log[1 - E^(-t0)])/9 + 
        (15904*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/5 - 582*t0*\[Rho]^4*
         Log[1 - E^(-t0)] + (9680*t0*\[Rho]^(9/2)*Log[1 - E^(-t0)])/9 - 
        84*t0*\[Rho]^5*Log[1 - E^(-t0)] + 80*t0*\[Rho]^(11/2)*
         Log[1 - E^(-t0)] - (176*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 - 
        68*t0*\[Rho]*Log[1 + E^(-t0)] - (8336*t0*\[Rho]^(3/2)*
          Log[1 + E^(-t0)])/9 - (1610*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 - 
        (15264*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/5 - 
        (9044*t0*\[Rho]^3*Log[1 + E^(-t0)])/9 - 
        (15904*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/5 - 582*t0*\[Rho]^4*
         Log[1 + E^(-t0)] - (9680*t0*\[Rho]^(9/2)*Log[1 + E^(-t0)])/9 - 
        84*t0*\[Rho]^5*Log[1 + E^(-t0)] - 80*t0*\[Rho]^(11/2)*
         Log[1 + E^(-t0)] - (1316*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 + 
        516*t0*\[Rho]^(3/2)*Log[-1 + E^t0] + 2968*t0*\[Rho]^(5/2)*
         Log[-1 + E^t0] - (2600*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 - 
        (3836*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 - 
        (164*t0*\[Rho]^(11/2)*Log[-1 + E^t0])/3 + 
        (1316*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 - 516*t0*\[Rho]^(3/2)*
         Log[1 + E^t0] - 2968*t0*\[Rho]^(5/2)*Log[1 + E^t0] + 
        (2600*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 + 
        (3836*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 + 
        (164*t0*\[Rho]^(11/2)*Log[1 + E^t0])/3 + (17*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) - (4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 - (32*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (32*E^(2*t0)*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (40*t0*Log[-E^(-t0) + E^t0])/3 - 
        (748*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (100*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*E^(3*t0)) - 
        (520*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (520*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (100*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/3 + 
        (748*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (704*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (170*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (284*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (526*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (526*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (284*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (170*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (1760*\[Rho]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (1760*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        192*t0*\[Rho]*Log[-E^(-t0) + E^t0] - 
        (68*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(7*E^(7*t0)) - 
        (1528*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(15*E^(5*t0)) - 
        (2912*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (492*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/E^t0 + 492*E^t0*\[Rho]^(3/2)*
         Log[-E^(-t0) + E^t0] + (2912*E^(3*t0)*\[Rho]^(3/2)*
          Log[-E^(-t0) + E^t0])/9 + (1528*E^(5*t0)*\[Rho]^(3/2)*
          Log[-E^(-t0) + E^t0])/15 + (68*E^(7*t0)*\[Rho]^(3/2)*
          Log[-E^(-t0) + E^t0])/7 + (3520*E^t0*\[Rho]^(3/2)*
          Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (17*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (148*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(6*t0)) + 
        (2696*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (892*\[Rho]^2*Log[-E^(-t0) + E^t0])/E^(2*t0) - 892*E^(2*t0)*\[Rho]^2*
         Log[-E^(-t0) + E^t0] - (2696*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/
         9 - (148*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(8*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (3520*\[Rho]^2*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (3520*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (4720*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (188*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(21*E^(7*t0)) - 
        (2072*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(15*E^(5*t0)) - 
        (6712*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (4804*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (4804*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (6712*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (2072*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/15 + 
        (188*E^(7*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/21 + 
        (9856*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (254*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (1022*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (1534*\[Rho]^3*Log[-E^(-t0) + E^t0])/E^(2*t0) - 
        1534*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0] - 
        (1022*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (254*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (4928*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (4928*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        1136*t0*\[Rho]^3*Log[-E^(-t0) + E^t0] - 
        (16*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(7*t0)) - 
        (3716*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (6068*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (7136*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (7136*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/3 + 
        (6068*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (3716*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/45 + 
        (16*E^(7*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (7040*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (28*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(6*t0)) + 
        (487*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (896*\[Rho]^4*Log[-E^(-t0) + E^t0])/E^(2*t0) - 896*E^(2*t0)*\[Rho]^4*
         Log[-E^(-t0) + E^t0] - (487*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/
         3 - (28*E^(6*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (1760*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (1760*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (1816*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^(5*t0)) - 
        (1624*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (2456*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (2456*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 + 
        (1624*E^(3*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/9 + 
        (56*E^(5*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 + 
        (3520*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (154*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (944*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (944*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 - 
        (154*E^(4*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 - 
        (352*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (352*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (464*t0*\[Rho]^5*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (80*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (80*E^t0*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(3*t0)*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^t0*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (88*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (88*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (34*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) + 34*E^(2*t0)*\[Rho]*
         Log[-1 + E^(2*t0)] - (68*t0*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        68*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)] + 
        (760*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (1136*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1136*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (760*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 + 
        (760*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (1136*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1136*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (760*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (89*\[Rho]^2*Log[-1 + E^(2*t0)])/(6*E^(4*t0)) - 
        (716*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (716*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (89*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/6 - 
        (178*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (1432*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (1432*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (178*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (112*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) + 
        (344*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) + 
        (1160*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 1160*E^t0*\[Rho]^(5/2)*
         Log[-1 + E^(2*t0)] - (344*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/
         3 - (112*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/25 + 
        (112*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) + 
        (344*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^(3*t0) + 
        (1160*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        1160*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + 
        344*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + 
        (112*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/5 - 
        (16*\[Rho]^3*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) - 
        (101*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (1300*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (1300*E^(2*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (101*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (16*E^(6*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/27 - 
        (32*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) - 
        (404*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (2600*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (2600*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (404*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (32*E^(6*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/9 + 
        (112*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) + 
        (1064*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (3640*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (3640*E^t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (1064*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/9 - 
        (112*E^(5*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/25 + 
        (112*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) + 
        (1064*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) + 
        (3640*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (3640*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (1064*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        (112*E^(5*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/5 - 
        (31*\[Rho]^4*Log[-1 + E^(2*t0)])/(2*E^(4*t0)) - 
        (260*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) + 260*E^(2*t0)*\[Rho]^4*
         Log[-1 + E^(2*t0)] + (31*E^(4*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/2 - 
        (62*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(4*t0) - 
        (520*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        520*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)] - 62*E^(4*t0)*t0*\[Rho]^4*
         Log[-1 + E^(2*t0)] + (856*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/
         (27*E^(3*t0)) + (1328*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1328*E^t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 - 
        (856*E^(3*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/27 + 
        (856*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (1328*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1328*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 + 
        (856*E^(3*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/9 - 
        (42*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) + 42*E^(2*t0)*\[Rho]^5*
         Log[-1 + E^(2*t0)] - (84*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        84*E^(2*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)] + 
        (40*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/E^t0 - 40*E^t0*\[Rho]^(11/2)*
         Log[-1 + E^(2*t0)] + (40*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        40*E^t0*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)] + (16*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (16*E^(2*t0)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        32*t0*Log[\[Mu]/mb] + (476*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3*E^t0) - 
        (476*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/3 - 
        (352*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (182*\[Rho]*Log[\[Mu]/mb])/E^(2*t0) + 182*E^(2*t0)*\[Rho]*
         Log[\[Mu]/mb] + (880*\[Rho]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (880*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        8*t0*\[Rho]*Log[\[Mu]/mb] + (176*\[Rho]^(3/2)*Log[\[Mu]/mb])/
         E^(3*t0) + (852*\[Rho]^(3/2)*Log[\[Mu]/mb])/E^t0 - 
        852*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb] - 176*E^(3*t0)*\[Rho]^(3/2)*
         Log[\[Mu]/mb] - (5280*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - (398*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (2924*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (2924*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (398*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (5280*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (5280*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        2400*t0*\[Rho]^2*Log[\[Mu]/mb] + (356*\[Rho]^(5/2)*Log[\[Mu]/mb])/
         (5*E^(5*t0)) + (2320*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (1524*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^t0 - 1524*E^t0*\[Rho]^(5/2)*
         Log[\[Mu]/mb] - (2320*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (356*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/5 - 
        (14784*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (70*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(6*t0)) - 
        (409*\[Rho]^3*Log[\[Mu]/mb])/E^(4*t0) - (1810*\[Rho]^3*Log[\[Mu]/mb])/
         E^(2*t0) + 1810*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb] + 
        409*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb] + 
        (70*E^(6*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (7392*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (7392*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        3400*t0*\[Rho]^3*Log[\[Mu]/mb] + (24*\[Rho]^(7/2)*Log[\[Mu]/mb])/
         (7*E^(7*t0)) + (1928*\[Rho]^(7/2)*Log[\[Mu]/mb])/(15*E^(5*t0)) + 
        (940*\[Rho]^(7/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (5980*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (5980*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 940*E^(3*t0)*\[Rho]^(7/2)*
         Log[\[Mu]/mb] - (1928*E^(5*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/15 - 
        (24*E^(7*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/7 - 
        (10560*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (18*\[Rho]^4*Log[\[Mu]/mb])/E^(6*t0) - (276*\[Rho]^4*Log[\[Mu]/mb])/
         E^(4*t0) - (1094*\[Rho]^4*Log[\[Mu]/mb])/E^(2*t0) + 
        1094*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb] + 276*E^(4*t0)*\[Rho]^4*
         Log[\[Mu]/mb] + 18*E^(6*t0)*\[Rho]^4*Log[\[Mu]/mb] + 
        (2640*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (2640*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        560*t0*\[Rho]^4*Log[\[Mu]/mb] + (36*\[Rho]^(9/2)*Log[\[Mu]/mb])/
         E^(5*t0) + (856*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (664*\[Rho]^(9/2)*Log[\[Mu]/mb])/E^t0 - 664*E^t0*\[Rho]^(9/2)*
         Log[\[Mu]/mb] - (856*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 - 
        36*E^(5*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb] - 
        (1760*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (33*\[Rho]^5*Log[\[Mu]/mb])/E^(4*t0) - (406*\[Rho]^5*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (406*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/3 + 
        33*E^(4*t0)*\[Rho]^5*Log[\[Mu]/mb] + (176*\[Rho]^5*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (176*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (12*\[Rho]^(11/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (16*\[Rho]^(11/2)*Log[\[Mu]/mb])/E^t0 - 16*E^t0*\[Rho]^(11/2)*
         Log[\[Mu]/mb] - 12*E^(3*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb] - 
        (32*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (10*t0*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (10*t0*Sqrt[\[Rho]]*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (1180*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (1180*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (454*t0*\[Rho]^(9/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (454*t0*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (116*t0*\[Rho]^(11/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (116*t0*\[Rho]^(11/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (5641*Log[1 - Sqrt[\[Rho]]])/1800 + 
        (14711*\[Rho]*Log[1 - Sqrt[\[Rho]]])/300 + 
        (8725*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/72 + 
        (80*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/9 - 
        (2875*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/24 - 
        (52133*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/900 - 
        (8141*\[Rho]^6*Log[1 - Sqrt[\[Rho]]])/1800 + 
        (8*Log[E^t0 - Sqrt[\[Rho]]])/3 + (17*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*E^(4*t0)) - Log[E^t0 - Sqrt[\[Rho]]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/12 + 
        (68*Log[E^t0 - Sqrt[\[Rho]]])/(15*(-1 + Sqrt[\[Rho]])) - 
        (17*Log[E^t0 - Sqrt[\[Rho]]])/(630*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (17*Log[E^t0 - Sqrt[\[Rho]]])/(630*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (187*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (45*E^(5*t0)) - (25*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(3*t0)) + (82*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (82*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (25*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (187*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (68*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(15 - 15*Sqrt[\[Rho]]) + 
        (280*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (85*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(6*t0)) + 
        (71*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (43*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(6*E^(2*t0)) + 
        (43*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/6 + 
        (71*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (85*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (433*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(90*(-1 + Sqrt[\[Rho]])) - 
        (17*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(7*E^(7*t0)) - 
        (382*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (112*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (115*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) + 
        (115*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (112*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (382*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (17*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/7 + 
        (433*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(90 - 90*Sqrt[\[Rho]]) + 
        240*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]] + 
        (17*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(8*t0)) + 
        (37*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(6*t0)) + 
        (701*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (91*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (91*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (701*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (37*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(8*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/36 + 
        (1141*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(18*(-1 + Sqrt[\[Rho]])) - 
        (47*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (226*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (266*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (183*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 + 
        183*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (266*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (226*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (47*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/21 + 
        (1141*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) - 
        112*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]] + 
        (5*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(6*E^(6*t0)) - 
        (169*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(6*E^(4*t0)) - 
        (1021*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(6*E^(2*t0)) - 
        (1021*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/6 - 
        (169*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/6 + 
        (5*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/6 + 
        (15551*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(90*(-1 + Sqrt[\[Rho]])) + 
        (4*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(7*t0)) + 
        (619*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (101*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) + 
        (704*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) + 
        (704*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        101*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (619*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (4*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (15551*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (90 - 90*Sqrt[\[Rho]]) - 200*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]] - 
        (7*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(6*t0)) - 
        (407*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (350*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (350*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (407*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/12 - 
        (7*E^(6*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (2452*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(15 - 15*Sqrt[\[Rho]]) + 
        (14*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(5*t0)) + 
        (100*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (182*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) + 
        (182*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (100*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (2452*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (15*(-1 + Sqrt[\[Rho]])) - 24*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]] - 
        (77*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(4*t0)) - 
        (115*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (115*E^(2*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (77*E^(4*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/18 - 
        (51671*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(630*(-1 + Sqrt[\[Rho]])) + 
        (14*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (2*E^t0*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (51671*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (630*(-1 + Sqrt[\[Rho]])) - (103*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/
         (315*(-1 + Sqrt[\[Rho]])) + (103*\[Rho]^(13/2)*
          Log[E^t0 - Sqrt[\[Rho]]])/(315*(-1 + Sqrt[\[Rho]])) + 
        (\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (\[Rho]^(15/2)*Log[E^t0 - Sqrt[\[Rho]]])/(18*(-1 + Sqrt[\[Rho]])) - 
        (13*Log[E^t0 - Sqrt[\[Rho]]])/(35*(-Sqrt[\[Rho]] + \[Rho])) - 
        (13*Log[E^t0 - Sqrt[\[Rho]]])/(35*\[Rho] - 35*\[Rho]^(3/2)) - 
        (1739*Log[1 - Sqrt[\[Rho]]/E^t0])/1800 - 
        (17*Log[1 - Sqrt[\[Rho]]/E^t0])/(630*\[Rho]^2) + 
        (13*Log[1 - Sqrt[\[Rho]]/E^t0])/(35*\[Rho]) - 
        (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (17503*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/900 + 
        (17*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(2*t0)) - 
        (17*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/2 - 
        (22*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (17*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        17*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (190*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (284*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (284*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (190*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (190*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (284*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (284*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (190*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (143*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/72 + 
        (89*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(24*E^(4*t0)) + 
        (179*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (179*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (89*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/24 - 
        (233*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (89*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(4*t0)) - 
        (358*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (358*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (89*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/6 - 
        (28*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) - 
        (86*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (290*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        290*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (86*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (28*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 + 
        (28*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (86*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(3*t0) + 
        (290*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        290*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        86*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (28*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 - 
        (24571*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/90 + 
        (4*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) + 
        (101*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) + 
        (325*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (325*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (101*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/12 - 
        (4*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (1726*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (8*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (101*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (650*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (650*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (101*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (8*E^(6*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (28*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) - 
        (266*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (910*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (910*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (266*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (28*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 + 
        (28*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (266*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (910*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (910*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (266*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (28*E^(5*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 - 
        (33779*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/120 + 
        (31*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(8*E^(4*t0)) + 
        (65*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        65*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (31*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/8 - 
        (947*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/6 - 
        (31*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(4*t0)) - 
        (130*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        130*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (31*E^(4*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/2 - 
        (214*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (332*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (332*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (214*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (214*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (332*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (332*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (214*E^(3*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (434261*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/6300 + 
        (21*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(2*t0)) - 
        (21*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/2 - 
        (619*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (21*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        21*E^(2*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (41807*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/12600 - 
        (179*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/90 - 
        (\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/18 - 
        (52*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + (68*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15 - 15*Sqrt[\[Rho]]) + (10*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (17*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (630*(-1 + Sqrt[\[Rho]])*\[Rho]^2) - (17*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (630*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) - 
        (44*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (10*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (68*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15*(-1 + Sqrt[\[Rho]])) - (848*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         3 + (17*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        17*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (433*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(90 - 90*Sqrt[\[Rho]]) - 
        (48*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (380*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (568*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (568*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (380*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (433*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (90*(-1 + Sqrt[\[Rho]])) + (48*t0*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        820*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (89*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        (358*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (358*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (89*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/12 + 
        (1141*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (1180*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (56*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) - 
        (172*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (580*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        580*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (172*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (56*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 + 
        (1141*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (18*(-1 + Sqrt[\[Rho]])) + (1180*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (1484*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (8*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (101*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) + 
        (650*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (650*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (101*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/6 - 
        (8*E^(6*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (15551*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(90 - 90*Sqrt[\[Rho]]) - 
        (284*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (56*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) - 
        (532*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (1820*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (1820*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (532*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (56*E^(5*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 + 
        (15551*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (90*(-1 + Sqrt[\[Rho]])) + (284*t0*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (64*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (31*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(4*E^(4*t0)) + 
        (130*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        130*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (31*E^(4*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/4 + 
        (2452*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(15*(-1 + Sqrt[\[Rho]])) + 
        (454*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (428*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (664*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (664*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (428*E^(3*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (2452*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (15 - 15*Sqrt[\[Rho]]) + (454*t0*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        4*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (21*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        21*E^(2*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (51671*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (630*(-1 + Sqrt[\[Rho]])) + (116*t0*\[Rho]^5*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (116*t0*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (51671*\[Rho]^(11/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(630*(-1 + Sqrt[\[Rho]])) + 
        (103*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(315*(-1 + Sqrt[\[Rho]])) - 
        (103*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (315*(-1 + Sqrt[\[Rho]])) + (\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (18*(-1 + Sqrt[\[Rho]])) + (\[Rho]^(15/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (13*Log[1 - E^t0*Sqrt[\[Rho]]])/(35*(-Sqrt[\[Rho]] + \[Rho])) + 
        (13*Log[1 - E^t0*Sqrt[\[Rho]]])/(35*\[Rho] - 35*\[Rho]^(3/2)) - 
        (17*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]]/(3*E^(2*t0)) + 
        (E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (187*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (25*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (82*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (82*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (25*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (187*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (85*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(6*t0)) - 
        (71*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (43*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(6*E^(2*t0)) - 
        (43*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/6 - 
        (71*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (85*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (17*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(7*E^(7*t0)) + 
        (382*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (112*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (115*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) - 
        (115*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (112*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (382*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (17*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/7 - 
        (17*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(8*t0)) - 
        (37*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(6*t0)) - 
        (701*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) + 
        (91*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (91*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (701*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (37*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(8*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 + 
        (47*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(21*E^(7*t0)) + 
        (226*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (266*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (183*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 - 
        183*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (266*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (226*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (47*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/21 - 
        (5*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(6*E^(6*t0)) + 
        (169*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(6*E^(4*t0)) + 
        (1021*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(6*E^(2*t0)) + 
        (1021*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/6 + 
        (169*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/6 - 
        (5*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/6 - 
        (4*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(7*t0)) - 
        (619*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (101*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) - 
        (704*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) - 
        (704*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        101*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (619*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (4*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (7*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(6*t0)) + 
        (407*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        (350*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (350*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (407*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (7*E^(6*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(5*t0)) - 
        (100*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (182*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) - 
        (182*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (100*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (77*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(4*t0)) + 
        (115*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (115*E^(2*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (77*E^(4*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (14*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (2*E^t0*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (5641*Log[Sqrt[\[Rho]] - \[Rho]])/1800 - 
        (14711*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/300 - 
        (8725*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/72 - 
        (80*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/9 + 
        (2875*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/24 + 
        (52133*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/900 + 
        (8141*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]])/1800 + 
        (28139*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/1800 + 
        (17*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(630*\[Rho]^2) - 
        (13*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(35*\[Rho]) + 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (22*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (152897*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/900 - 
        (17*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(2*t0)) + 
        (17*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 - 
        (17*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        17*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (190*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (284*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (284*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (190*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (190*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (284*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (284*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (190*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (41903*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/72 - 
        (89*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(24*E^(4*t0)) - 
        (179*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (179*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (89*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 - 
        (89*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(4*t0)) - 
        (358*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (358*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (89*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 + 
        (28*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) + 
        (86*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) + 
        (290*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        290*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (86*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (28*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 + 
        (28*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) + 
        (86*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(3*t0) + 
        (290*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        290*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        86*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (28*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 + 
        (79171*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/90 - 
        (4*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) - 
        (101*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) - 
        (325*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (325*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (101*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 + 
        (4*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (8*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) - 
        (101*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (650*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (650*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (101*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (8*E^(6*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (28*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) + 
        (266*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (910*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (910*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (266*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (28*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 + 
        (28*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) + 
        (266*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) + 
        (910*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (910*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (266*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (28*E^(5*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 + 
        (20113*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/40 - 
        (31*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(8*E^(4*t0)) - 
        (65*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        65*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (31*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/8 - 
        (31*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(4*t0)) - 
        (130*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        130*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (31*E^(4*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 + 
        (214*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (332*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (332*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (214*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (214*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (332*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (332*E^t0*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (214*E^(3*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (560261*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6300 - 
        (21*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(2*t0)) + 
        (21*E^(2*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 - 
        (21*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        21*E^(2*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        10*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        10*E^t0*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (41807*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12600 + 
        (\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/18 - 
        (11249*Log[\[Rho]])/1800 - (8*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (8*E^(2*t0)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - (1079*t0*Log[\[Rho]])/
         180 - (17*Log[\[Rho]])/(1260*\[Rho]^2) + (13*Log[\[Rho]])/
         (70*\[Rho]) - (4901*Sqrt[\[Rho]]*Log[\[Rho]])/(180*E^t0) + 
        (4901*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/180 + 
        (176*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (352*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (27191*\[Rho]*Log[\[Rho]])/450 + (9329*\[Rho]*Log[\[Rho]])/
         (360*E^(2*t0)) - (9329*E^(2*t0)*\[Rho]*Log[\[Rho]])/360 - 
        (440*\[Rho]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (440*E^(2*t0)*\[Rho]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (169*t0*\[Rho]*Log[\[Rho]])/30 - (11711*\[Rho]^(3/2)*Log[\[Rho]])/
         (540*E^(3*t0)) - (681*\[Rho]^(3/2)*Log[\[Rho]])/(5*E^t0) + 
        (681*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/5 + 
        (11711*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/540 + 
        (880*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (16589*\[Rho]^2*Log[\[Rho]])/72 + (339*\[Rho]^2*Log[\[Rho]])/
         (20*E^(4*t0)) + (2873*\[Rho]^2*Log[\[Rho]])/(20*E^(2*t0)) - 
        (2873*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/20 - 
        (339*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/20 - (880*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (880*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (4667*t0*\[Rho]^2*Log[\[Rho]])/12 - 
        (458*\[Rho]^(5/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (7039*\[Rho]^(5/2)*Log[\[Rho]])/(60*E^(3*t0)) - 
        (9751*\[Rho]^(5/2)*Log[\[Rho]])/(36*E^t0) + 
        (9751*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/36 + 
        (7039*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/60 + 
        (458*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/45 + 
        (2464*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (78371*\[Rho]^3*Log[\[Rho]])/180 + (31*\[Rho]^3*Log[\[Rho]])/
         (9*E^(6*t0)) + (65*\[Rho]^3*Log[\[Rho]])/E^(4*t0) + 
        (1891*\[Rho]^3*Log[\[Rho]])/(6*E^(2*t0)) - 
        (1891*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/6 - 65*E^(4*t0)*\[Rho]^3*
         Log[\[Rho]] - (31*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/9 - 
        (1232*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (1232*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1420*t0*\[Rho]^3*Log[\[Rho]])/3 - (4*\[Rho]^(7/2)*Log[\[Rho]])/
         (9*E^(7*t0)) - (896*\[Rho]^(7/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (29423*\[Rho]^(7/2)*Log[\[Rho]])/(180*E^(3*t0)) - 
        (1773*\[Rho]^(7/2)*Log[\[Rho]])/(4*E^t0) + 
        (1773*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/4 + 
        (29423*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/180 + 
        (896*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/45 + 
        (4*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]])/9 + 
        (1760*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (37357*\[Rho]^4*Log[\[Rho]])/120 + (7*\[Rho]^4*Log[\[Rho]])/
         (3*E^(6*t0)) + (2693*\[Rho]^4*Log[\[Rho]])/(60*E^(4*t0)) + 
        (12721*\[Rho]^4*Log[\[Rho]])/(60*E^(2*t0)) - 
        (12721*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/60 - 
        (2693*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/60 - 
        (7*E^(6*t0)*\[Rho]^4*Log[\[Rho]])/3 - (440*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (440*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (69*t0*\[Rho]^4*Log[\[Rho]])/4 - 
        (14*\[Rho]^(9/2)*Log[\[Rho]])/(3*E^(5*t0)) - 
        (26629*\[Rho]^(9/2)*Log[\[Rho]])/(540*E^(3*t0)) - 
        (2377*\[Rho]^(9/2)*Log[\[Rho]])/(15*E^t0) + 
        (2377*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/15 + 
        (26629*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/540 + 
        (14*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]])/3 + 
        (880*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (1760*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (115649*\[Rho]^5*Log[\[Rho]])/1575 + (77*\[Rho]^5*Log[\[Rho]])/
         (18*E^(4*t0)) + (1019*\[Rho]^5*Log[\[Rho]])/(40*E^(2*t0)) - 
        (1019*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/40 - 
        (77*E^(4*t0)*\[Rho]^5*Log[\[Rho]])/18 - (88*\[Rho]^5*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (88*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (391*t0*\[Rho]^5*Log[\[Rho]])/30 - 
        (14*\[Rho]^(11/2)*Log[\[Rho]])/(9*E^(3*t0)) - 
        (479*\[Rho]^(11/2)*Log[\[Rho]])/(180*E^t0) + 
        (479*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/180 + 
        (14*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]])/9 + 
        (16*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (32*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (49397*\[Rho]^6*Log[\[Rho]])/12600 + (179*t0*\[Rho]^6*Log[\[Rho]])/
         180 - (\[Rho]^7*Log[\[Rho]])/36 - 34*\[Rho]*Log[1 - E^(-2*t0)]*
         Log[\[Rho]] - (805*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 - 
        (4522*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 - 
        291*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        42*\[Rho]^5*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        34*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]] - 
        (4168*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (805*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (7632*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/5 + 
        (4522*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (7952*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/5 + 
        291*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]] - 
        (4840*\[Rho]^(9/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        42*\[Rho]^5*Log[1 - E^(-t0)]*Log[\[Rho]] - 40*\[Rho]^(11/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 + 34*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]] + 
        (4168*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (805*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (7632*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/5 + 
        (4522*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (7952*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/5 + 
        291*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]] + 
        (4840*\[Rho]^(9/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        42*\[Rho]^5*Log[1 + E^(-t0)]*Log[\[Rho]] + 40*\[Rho]^(11/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[-1 + E^t0]*
          Log[\[Rho]])/3 + (4168*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        (7632*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/5 + 
        (7952*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/5 + 
        (4840*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        40*\[Rho]^(11/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 - 
        (4168*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        (7632*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/5 - 
        (7952*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/5 - 
        (4840*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        40*\[Rho]^(11/2)*Log[1 + E^t0]*Log[\[Rho]] + 
        (31*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/90 - 
        (323*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        (2525*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/6 - 
        (4778*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (1031*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/6 - 
        (479*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
        (179*\[Rho]^6*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/90 + 
        (119*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/90 + 
        (203*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/5 + 
        (1345*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/6 + 
        (3500*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (495*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/2 + 
        (769*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/15 + 
        (179*\[Rho]^6*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/90 + 
        (5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (5*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) - (24*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(-1 + Sqrt[\[Rho]]) + 
        (24*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (590*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (590*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) - (142*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(-1 + Sqrt[\[Rho]]) + 
        (142*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (227*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (227*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (58*\[Rho]^5*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (58*\[Rho]^(11/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 - (62*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (1042*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        173*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] + 
        (1908*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        (3124*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (1988*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        (2693*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/12 + 
        (1210*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (1249*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/30 + 
        10*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (179*\[Rho]^6*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/180 - 
        (11*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (11*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (17*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(2*E^(2*t0)) + 
        (17*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 - 
        (95*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (142*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (142*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (95*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (233*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 + 
        (89*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(12*E^(4*t0)) + 
        (179*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (179*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (89*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 - 
        (14*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (5*E^(5*t0)) - (43*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(3*t0) - (145*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        145*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        43*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (14*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/5 + 
        (863*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (4*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(6*t0)) + 
        (101*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(4*t0)) + 
        (325*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (325*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (101*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 + 
        (4*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (14*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (5*E^(5*t0)) - (133*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^(3*t0)) - (455*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (455*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (133*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 - (14*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/5 + (947*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/12 + (31*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(4*E^(4*t0)) + (65*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(2*t0) + 65*E^(2*t0)*\[Rho]^4*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (31*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/4 - 
        (107*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) - (166*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) - (166*E^t0*\[Rho]^(9/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (107*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (619*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/30 + 
        (21*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(2*E^(2*t0)) + 
        (21*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 - 
        (5*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        5*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (179*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/180 + 
        (119*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/90 - 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 + 
        (288*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/5 - 
        (1042*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (1075*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (1908*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/5 + 
        (5761*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (1988*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/5 + 
        393*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] - 
        (1210*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (1084*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/15 - 
        10*\[Rho]^(11/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        (179*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/90 - 
        (119*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/90 + 
        (11*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (11*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (203*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/5 - (17*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(2*E^(2*t0)) - (17*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (95*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (142*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (142*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (95*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (1345*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/6 - (89*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(12*E^(4*t0)) - 
        (179*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) - (179*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 - (89*E^(4*t0)*\[Rho]^2*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/12 + 
        (14*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (5*E^(5*t0)) + (43*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(3*t0) + (145*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        145*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        43*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] + (14*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/5 - (3500*\[Rho]^3*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (4*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(6*t0)) - (101*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(4*t0)) - 
        (325*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) - (325*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 - (101*E^(4*t0)*\[Rho]^3*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/6 - 
        (4*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (14*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (5*E^(5*t0)) + (133*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(3*t0)) + (455*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) + 
        (455*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (133*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (14*E^(5*t0)*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 - 
        (495*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 - 
        (31*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (4*E^(4*t0)) - (65*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 65*E^(2*t0)*\[Rho]^4*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (31*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         4 + (107*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (166*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (166*E^t0*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (107*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (769*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/15 - (21*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(2*E^(2*t0)) - (21*E^(2*t0)*\[Rho]^5*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (5*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        5*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (179*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/90 + 
        (181*Log[\[Rho]]^2)/720 + (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 - 
        (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(6*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/6 - (783*\[Rho]*Log[\[Rho]]^2)/
         40 + (17*\[Rho]*Log[\[Rho]]^2)/(4*E^(2*t0)) + 
        (17*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/4 + 
        (521*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 - (95*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         (18*E^(3*t0)) - (71*\[Rho]^(3/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (71*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/3 - 
        (95*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 - 
        (6925*\[Rho]^2*Log[\[Rho]]^2)/48 + (89*\[Rho]^2*Log[\[Rho]]^2)/
         (24*E^(4*t0)) + (179*\[Rho]^2*Log[\[Rho]]^2)/(6*E^(2*t0)) + 
        (179*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/6 + 
        (89*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/24 + 
        (954*\[Rho]^(5/2)*Log[\[Rho]]^2)/5 - (7*\[Rho]^(5/2)*Log[\[Rho]]^2)/
         (5*E^(5*t0)) - (43*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^(3*t0)) - 
        (145*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^t0) - 
        (145*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 - 
        (43*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 - 
        (7*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/5 - 
        (3775*\[Rho]^3*Log[\[Rho]]^2)/18 + (2*\[Rho]^3*Log[\[Rho]]^2)/
         (9*E^(6*t0)) + (101*\[Rho]^3*Log[\[Rho]]^2)/(12*E^(4*t0)) + 
        (325*\[Rho]^3*Log[\[Rho]]^2)/(6*E^(2*t0)) + 
        (325*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/6 + 
        (101*E^(4*t0)*\[Rho]^3*Log[\[Rho]]^2)/12 + 
        (2*E^(6*t0)*\[Rho]^3*Log[\[Rho]]^2)/9 + 
        (994*\[Rho]^(7/2)*Log[\[Rho]]^2)/5 - (7*\[Rho]^(7/2)*Log[\[Rho]]^2)/
         (5*E^(5*t0)) - (133*\[Rho]^(7/2)*Log[\[Rho]]^2)/(6*E^(3*t0)) - 
        (455*\[Rho]^(7/2)*Log[\[Rho]]^2)/(6*E^t0) - 
        (455*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 - 
        (133*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 - 
        (7*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/5 - 
        (4069*\[Rho]^4*Log[\[Rho]]^2)/48 + (31*\[Rho]^4*Log[\[Rho]]^2)/
         (8*E^(4*t0)) + (65*\[Rho]^4*Log[\[Rho]]^2)/(2*E^(2*t0)) + 
        (65*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2)/2 + 
        (31*E^(4*t0)*\[Rho]^4*Log[\[Rho]]^2)/8 + 
        (605*\[Rho]^(9/2)*Log[\[Rho]]^2)/9 - (107*\[Rho]^(9/2)*Log[\[Rho]]^2)/
         (18*E^(3*t0)) - (83*\[Rho]^(9/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (83*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/3 - 
        (107*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/18 - 
        (483*\[Rho]^5*Log[\[Rho]]^2)/40 + (21*\[Rho]^5*Log[\[Rho]]^2)/
         (4*E^(2*t0)) + (21*E^(2*t0)*\[Rho]^5*Log[\[Rho]]^2)/4 + 
        5*\[Rho]^(11/2)*Log[\[Rho]]^2 - (5*\[Rho]^(11/2)*Log[\[Rho]]^2)/
         (2*E^t0) - (5*E^t0*\[Rho]^(11/2)*Log[\[Rho]]^2)/2 - 
        (179*\[Rho]^6*Log[\[Rho]]^2)/720 - 
        (17*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(12*E^(4*t0)) + 
        Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (17*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/12 + 
        (8*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 
        (8*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (10*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (187*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (25*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(3*t0)) + (130*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (130*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (25*E^(3*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (187*E^(5*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (176*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) - 
        (85*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(6*t0)) - (71*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(4*t0)) - 
        (263*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (6*E^(2*t0)) + (263*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/6 + 
        (71*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 + (85*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/18 + (440*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) + (440*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) - 48*t0*\[Rho]*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (17*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (7*E^(7*t0)) + (382*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(15*E^(5*t0)) + 
        (728*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (123*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^t0 - 123*E^t0*\[Rho]^(3/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        (728*E^(3*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (382*E^(5*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/15 - 
        (17*E^(7*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/7 - (880*E^t0*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (17*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (36*E^(8*t0)) - (37*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(6*t0)) - 
        (674*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) - (223*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/E^(2*t0) + 223*E^(2*t0)*\[Rho]^2*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (674*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (37*E^(6*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (17*E^(8*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/36 + (880*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) + 
        (880*E^(2*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - (1180*t0*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (47*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (21*E^(7*t0)) + (518*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(15*E^(5*t0)) + 
        (1678*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (1201*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (1201*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (1678*E^(3*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (518*E^(5*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/15 - (47*E^(7*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/21 - 
        (2464*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (127*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(6*t0)) - (511*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(6*E^(4*t0)) - 
        (767*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (2*E^(2*t0)) + (767*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/2 + 
        (511*E^(4*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/6 + (127*E^(6*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (1232*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (1232*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        284*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (4*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(7*t0)) + (929*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (1517*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (1784*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (1784*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (1517*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (929*E^(5*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (4*E^(7*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (1760*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (7*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(6*t0)) - (487*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(12*E^(4*t0)) - 
        (224*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(2*t0) + 224*E^(2*t0)*\[Rho]^4*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (487*E^(4*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/12 + (7*E^(6*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (440*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (440*E^(2*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) + 
        (454*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(5*t0)) + (406*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(3*t0)) + 
        (614*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^t0) - (614*E^t0*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (406*E^(3*t0)*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (14*E^(5*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (880*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (77*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(4*t0)) - (236*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (236*E^(2*t0)*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (77*E^(4*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (88*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (88*E^(2*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (116*t0*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (20*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (14*E^(3*t0)*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^t0*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 20*PolyLog[2, E^(-2*t0)] + 
        (110*\[Rho]*PolyLog[2, E^(-2*t0)])/3 + 
        (6317*\[Rho]^2*PolyLog[2, E^(-2*t0)])/3 + 
        (16690*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 - 
        (2891*\[Rho]^4*PolyLog[2, E^(-2*t0)])/3 - 
        (2182*\[Rho]^5*PolyLog[2, E^(-2*t0)])/9 - 
        (788*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 + 
        68*\[Rho]*PolyLog[2, -E^(-t0)] + (12980*\[Rho]^(3/2)*
          PolyLog[2, -E^(-t0)])/9 + (1610*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 + 
        (30104*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/5 + 
        (9044*\[Rho]^3*PolyLog[2, -E^(-t0)])/9 + 
        (34712*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/15 + 
        582*\[Rho]^4*PolyLog[2, -E^(-t0)] - 
        (1828*\[Rho]^(9/2)*PolyLog[2, -E^(-t0)])/9 + 
        84*\[Rho]^5*PolyLog[2, -E^(-t0)] + 
        (76*\[Rho]^(11/2)*PolyLog[2, -E^(-t0)])/3 + 
        (788*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 + 
        68*\[Rho]*PolyLog[2, E^(-t0)] - (12980*\[Rho]^(3/2)*
          PolyLog[2, E^(-t0)])/9 + (1610*\[Rho]^2*PolyLog[2, E^(-t0)])/3 - 
        (30104*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/5 + 
        (9044*\[Rho]^3*PolyLog[2, E^(-t0)])/9 - 
        (34712*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/15 + 
        582*\[Rho]^4*PolyLog[2, E^(-t0)] + 
        (1828*\[Rho]^(9/2)*PolyLog[2, E^(-t0)])/9 + 
        84*\[Rho]^5*PolyLog[2, E^(-t0)] - 
        (76*\[Rho]^(11/2)*PolyLog[2, E^(-t0)])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (34*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        34*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)] - 
        (380*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (568*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (568*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (380*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (89*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (716*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (716*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (89*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (56*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) - 
        (172*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(3*t0) - 
        (580*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        580*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        172*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (56*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/5 + 
        (16*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) + 
        (202*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (1300*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (1300*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (202*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (16*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (56*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) - 
        (532*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) - 
        (1820*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (1820*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (532*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (56*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/5 + 
        (31*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) + 
        (260*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        260*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] + 
        31*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] - 
        (428*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (664*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (664*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (428*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (42*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        42*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        20*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (34*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        34*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)] + 
        (380*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (568*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (568*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (380*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (89*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (716*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (716*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (89*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (56*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) + 
        (172*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^(3*t0) + 
        (580*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        580*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] + 
        172*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (56*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/5 - 
        (16*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) - 
        (202*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (1300*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (1300*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (202*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (16*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (56*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) + 
        (532*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) + 
        (1820*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (1820*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (532*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (56*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/5 - 
        (31*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) - 
        (260*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        260*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] - 
        31*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] + 
        (428*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (664*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (664*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (428*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (42*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        42*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        20*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (119*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/90 - 
        (203*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/5 - 
        (1345*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/6 - 
        (3500*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (495*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/2 - 
        (769*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/15 - 
        (179*\[Rho]^6*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/90 - 
        (10*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (10*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (48*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (48*\[Rho]^(3/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (1180*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (1180*\[Rho]^(5/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (284*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (284*\[Rho]^(7/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (454*\[Rho]^4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (454*\[Rho]^(9/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (116*\[Rho]^5*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (116*\[Rho]^(11/2)*
          PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (10*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (166*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        471*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]] - 
        (4282*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (13*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/2 - 
        (13*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/5 - 
        (179*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]])/90 - 
        (119*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/90 - 
        (499*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (293*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/2 - 
        (1774*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (269*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        10*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] + 
        (10*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (166*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/3 - 471*\[Rho]^2*
         PolyLog[2, Sqrt[\[Rho]]] - (4282*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/
         9 - (13*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/2 - 
        (13*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/5 - 
        (179*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]])/90 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (22*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (34*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        34*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (380*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (568*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (568*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (380*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (233*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (89*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (716*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (716*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (89*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (56*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (172*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(3*t0) - 
        (580*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        580*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        172*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (56*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (1726*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (16*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (202*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (1300*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (1300*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (202*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (16*E^(6*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (56*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (532*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (1820*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1820*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (532*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (56*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (947*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/6 + 
        (31*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) + 
        (260*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        260*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        31*E^(4*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (428*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (664*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (664*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (428*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (619*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/15 + 
        (42*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        42*E^(2*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        20*E^t0*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (179*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/90 + 
        (10*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (44*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (10*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (34*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 34*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (48*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (380*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (568*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (568*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (380*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (48*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (89*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (716*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (716*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (89*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1180*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (56*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) + 
        (172*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(3*t0) + 
        (580*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        580*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        172*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (56*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 + 
        (1180*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (16*\[Rho]^3*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (202*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (1300*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1300*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (202*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (16*E^(6*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (284*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (56*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) + 
        (532*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (1820*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (1820*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (532*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (56*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 + 
        (284*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (31*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(4*t0) - (260*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        260*E^(2*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        31*E^(4*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (454*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (428*\[Rho]^(9/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (664*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (664*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (428*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (454*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (42*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 42*E^(2*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (116*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (20*\[Rho]^(11/2)*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/E^t0 + 20*E^t0*\[Rho]^(11/2)*
         PolyLog[2, E^t0*Sqrt[\[Rho]]] + (116*\[Rho]^(11/2)*
          PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]])))/Pi + 
     (CF*\[Alpha]s*(28/(3*E^(2*t0)) - (28*E^(2*t0))/3 + 
        (352*E^(t0/2))/(3 - 3*E^t0) + (352*E^(t0/2))/(3*(-1 + E^t0)) - 
        16/(3*(-1 + E^(2*t0))) - (16*E^(2*t0))/(3*(-1 + E^(2*t0))) - 
        (92*Pi^2)/9 - (19585567*t0)/264600 + (28*t0)/(3*E^(4*t0)) + 
        (64*t0)/(3*E^(2*t0)) + (64*E^(2*t0)*t0)/3 + (28*E^(4*t0)*t0)/3 - 
        (704*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) - (69953*t0^2)/1260 + 
        (4*Pi^2)/(3*(3 - 3*Sqrt[\[Rho]])) + (253*t0)/
         (63*(-1 + Sqrt[\[Rho]])) + (4*t0^2)/(3*(-1 + Sqrt[\[Rho]])) + 
        (2*t0)/(45*\[Rho]^2) + (2*t0)/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (4*t0)/(45*\[Rho]^(3/2)) + (2*t0)/(45*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (293*t0)/(945*\[Rho]) - 
        (134*t0)/(189*Sqrt[\[Rho]]) - (1442*Sqrt[\[Rho]])/(45*E^(3*t0)) + 
        (46650227*Sqrt[\[Rho]])/(264600*E^t0) - (46650227*E^t0*Sqrt[\[Rho]])/
         264600 + (1442*E^(3*t0)*Sqrt[\[Rho]])/45 + 
        (5888*E^(t0/2)*Sqrt[\[Rho]])/(3 - 3*E^t0) + 
        (5888*E^(t0/2)*Sqrt[\[Rho]])/(3*(-1 + E^t0)) + 
        (448*E^t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))) + (752*Pi^2*Sqrt[\[Rho]])/
         9 + (1384*t0*Sqrt[\[Rho]])/189 - (1232*t0*Sqrt[\[Rho]])/
         (45*E^(5*t0)) - (3824*t0*Sqrt[\[Rho]])/(27*E^(3*t0)) + 
        (127727*t0*Sqrt[\[Rho]])/(630*E^t0) - (13393*E^t0*t0*Sqrt[\[Rho]])/
         630 - (3824*E^(3*t0)*t0*Sqrt[\[Rho]])/27 - 
        (1232*E^(5*t0)*t0*Sqrt[\[Rho]])/45 + (3776*E^t0*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) + (3776*E^(3*t0)*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) + (112*t0^2*Sqrt[\[Rho]])/E^t0 + 
        112*E^t0*t0^2*Sqrt[\[Rho]] + (4*t0^2*Sqrt[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (4*Pi^2*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (253*t0*Sqrt[\[Rho]])/
         (63*(-1 + Sqrt[\[Rho]])) + (224*\[Rho])/(5*E^(4*t0)) + 
        (127623637*\[Rho])/(529200*E^(2*t0)) - (127623637*E^(2*t0)*\[Rho])/
         529200 - (224*E^(4*t0)*\[Rho])/5 + (34720*E^(t0/2)*\[Rho])/
         (3 - 3*E^t0) + (34720*E^(t0/2)*\[Rho])/(3*(-1 + E^t0)) - 
        (1360*\[Rho])/(3*(-1 + E^(2*t0))) - (1360*E^(2*t0)*\[Rho])/
         (3*(-1 + E^(2*t0))) - (140*Pi^2*\[Rho])/9 - (132242923*t0*\[Rho])/
         37800 + (280*t0*\[Rho])/(9*E^(6*t0)) + (892*t0*\[Rho])/
         (3*E^(4*t0)) + (572647*t0*\[Rho])/(1260*E^(2*t0)) + 
        (920407*E^(2*t0)*t0*\[Rho])/1260 + (892*E^(4*t0)*t0*\[Rho])/3 + 
        (280*E^(6*t0)*t0*\[Rho])/9 - (36800*E^(2*t0)*t0*\[Rho])/
         (3*(-1 + E^(2*t0))^2) - (1799*t0^2*\[Rho])/60 - 
        (276*t0^2*\[Rho])/E^(2*t0) - 276*E^(2*t0)*t0^2*\[Rho] + 
        (68*t0^2*\[Rho])/(3 - 3*Sqrt[\[Rho]]) + (68*Pi^2*\[Rho])/
         (9*(-1 + Sqrt[\[Rho]])) - (3224*t0*\[Rho])/
         (45*(-1 + Sqrt[\[Rho]])) - (284*\[Rho]^(3/2))/(9*E^(5*t0)) - 
        (289550953*\[Rho]^(3/2))/(793800*E^(3*t0)) - (1522499*\[Rho]^(3/2))/
         (600*E^t0) + (1522499*E^t0*\[Rho]^(3/2))/600 + 
        (289550953*E^(3*t0)*\[Rho]^(3/2))/793800 + 
        (284*E^(5*t0)*\[Rho]^(3/2))/9 + (112384*E^(t0/2)*\[Rho]^(3/2))/
         (3 - 3*E^t0) + (112384*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (3200*E^t0*\[Rho]^(3/2))/(-1 + E^(2*t0)) - (12040*Pi^2*\[Rho]^(3/2))/
         9 - (128488*t0*\[Rho]^(3/2))/945 - (16*t0*\[Rho]^(3/2))/E^(7*t0) - 
        (4336*t0*\[Rho]^(3/2))/(15*E^(5*t0)) - (2169043*t0*\[Rho]^(3/2))/
         (1890*E^(3*t0)) + (11371*t0*\[Rho]^(3/2))/(30*E^t0) - 
        (83549*E^t0*t0*\[Rho]^(3/2))/30 - (2628523*E^(3*t0)*t0*\[Rho]^(3/2))/
         1890 - (4336*E^(5*t0)*t0*\[Rho]^(3/2))/15 - 16*E^(7*t0)*t0*
         \[Rho]^(3/2) + (17920*E^t0*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 + 
        (17920*E^(3*t0)*t0*\[Rho]^(3/2))/(-1 + E^(2*t0))^2 + 
        (1094*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) + (1582*t0^2*\[Rho]^(3/2))/
         E^t0 + 1582*E^t0*t0^2*\[Rho]^(3/2) + 
        (1094*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + (68*Pi^2*\[Rho]^(3/2))/
         (3*(3 - 3*Sqrt[\[Rho]])) - (3224*t0*\[Rho]^(3/2))/
         (45*(-1 + Sqrt[\[Rho]])) + (68*t0^2*\[Rho]^(3/2))/
         (3*(-1 + Sqrt[\[Rho]])) + (100*\[Rho]^2)/(9*E^(6*t0)) + 
        (2571292*\[Rho]^2)/(11025*E^(4*t0)) + (21316879*\[Rho]^2)/
         (10800*E^(2*t0)) - (21316879*E^(2*t0)*\[Rho]^2)/10800 - 
        (2571292*E^(4*t0)*\[Rho]^2)/11025 - (100*E^(6*t0)*\[Rho]^2)/9 + 
        (231680*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) + (231680*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) - (3680*\[Rho]^2)/(-1 + E^(2*t0)) - 
        (3680*E^(2*t0)*\[Rho]^2)/(-1 + E^(2*t0)) + (7315*Pi^2*\[Rho]^2)/9 - 
        (154917059*t0*\[Rho]^2)/7560 + (28*t0*\[Rho]^2)/(9*E^(8*t0)) + 
        (3640*t0*\[Rho]^2)/(27*E^(6*t0)) + (342599*t0*\[Rho]^2)/
         (315*E^(4*t0)) + (85901*t0*\[Rho]^2)/(60*E^(2*t0)) + 
        (209621*E^(2*t0)*t0*\[Rho]^2)/60 + (1545221*E^(4*t0)*t0*\[Rho]^2)/
         1260 + (3640*E^(6*t0)*t0*\[Rho]^2)/27 + (28*E^(8*t0)*t0*\[Rho]^2)/
         9 - (69760*E^(2*t0)*t0*\[Rho]^2)/(-1 + E^(2*t0))^2 + 
        (198415*t0^2*\[Rho]^2)/36 - (555*t0^2*\[Rho]^2)/(2*E^(4*t0)) - 
        (2062*t0^2*\[Rho]^2)/E^(2*t0) - 2062*E^(2*t0)*t0^2*\[Rho]^2 - 
        (555*E^(4*t0)*t0^2*\[Rho]^2)/2 + (20*Pi^2*\[Rho]^2)/
         (3*(9 - 9*Sqrt[\[Rho]])) + (7649*t0*\[Rho]^2)/
         (27*(-1 + Sqrt[\[Rho]])) + (20*t0^2*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) - (14*\[Rho]^(5/2))/(9*E^(7*t0)) - 
        (2412463*\[Rho]^(5/2))/(33075*E^(5*t0)) - (1751473*\[Rho]^(5/2))/
         (1890*E^(3*t0)) - (139458911*\[Rho]^(5/2))/(12600*E^t0) + 
        (139458911*E^t0*\[Rho]^(5/2))/12600 + (1751473*E^(3*t0)*\[Rho]^(5/2))/
         1890 + (2412463*E^(5*t0)*\[Rho]^(5/2))/33075 + 
        (14*E^(7*t0)*\[Rho]^(5/2))/9 + (323584*E^(t0/2)*\[Rho]^(5/2))/
         (3 - 3*E^t0) + (323584*E^(t0/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (11648*E^t0*\[Rho]^(5/2))/(-1 + E^(2*t0)) - (78752*Pi^2*\[Rho]^(5/2))/
         15 + (406942*t0*\[Rho]^(5/2))/945 - (512*t0*\[Rho]^(5/2))/
         (21*E^(7*t0)) - (152792*t0*\[Rho]^(5/2))/(315*E^(5*t0)) - 
        (16370*t0*\[Rho]^(5/2))/(9*E^(3*t0)) + (40687*t0*\[Rho]^(5/2))/
         (90*E^t0) - (834113*E^t0*t0*\[Rho]^(5/2))/90 - 
        (25670*E^(3*t0)*t0*\[Rho]^(5/2))/9 - 
        (840316*E^(5*t0)*t0*\[Rho]^(5/2))/1575 - 
        (512*E^(7*t0)*t0*\[Rho]^(5/2))/21 + (47488*E^t0*t0*\[Rho]^(5/2))/
         (-1 + E^(2*t0))^2 + (47488*E^(3*t0)*t0*\[Rho]^(5/2))/
         (-1 + E^(2*t0))^2 + (606*t0^2*\[Rho]^(5/2))/(5*E^(5*t0)) + 
        (1550*t0^2*\[Rho]^(5/2))/E^(3*t0) + (4860*t0^2*\[Rho]^(5/2))/E^t0 + 
        4860*E^t0*t0^2*\[Rho]^(5/2) + 1550*E^(3*t0)*t0^2*\[Rho]^(5/2) + 
        (606*E^(5*t0)*t0^2*\[Rho]^(5/2))/5 + (20*t0^2*\[Rho]^(5/2))/
         (9 - 9*Sqrt[\[Rho]]) + (20*Pi^2*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (7649*t0*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (879*\[Rho]^3)/(98*E^(6*t0)) + 
        (162121*\[Rho]^3)/(675*E^(4*t0)) + (566933*\[Rho]^3)/(270*E^(2*t0)) - 
        (566933*E^(2*t0)*\[Rho]^3)/270 - (162121*E^(4*t0)*\[Rho]^3)/675 - 
        (879*E^(6*t0)*\[Rho]^3)/98 + (313600*E^(t0/2)*\[Rho]^3)/
         (3 - 3*E^t0) + (313600*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (6496*\[Rho]^3)/(-1 + E^(2*t0)) - (6496*E^(2*t0)*\[Rho]^3)/
         (-1 + E^(2*t0)) + (3791*Pi^2*\[Rho]^3)/27 - (192287777*t0*\[Rho]^3)/
         7560 + (1193*t0*\[Rho]^3)/(14*E^(6*t0)) + (40853*t0*\[Rho]^3)/
         (45*E^(4*t0)) + (385*t0*\[Rho]^3)/(2*E^(2*t0)) + 
        (7575*E^(2*t0)*t0*\[Rho]^3)/2 + (223577*E^(4*t0)*t0*\[Rho]^3)/180 + 
        (11927*E^(6*t0)*t0*\[Rho]^3)/126 - (92288*E^(2*t0)*t0*\[Rho]^3)/
         (-1 + E^(2*t0))^2 + (11581*t0^2*\[Rho]^3)/4 - 
        (85*t0^2*\[Rho]^3)/(3*E^(6*t0)) - (1337*t0^2*\[Rho]^3)/(2*E^(4*t0)) - 
        (3595*t0^2*\[Rho]^3)/E^(2*t0) - 3595*E^(2*t0)*t0^2*\[Rho]^3 - 
        (1337*E^(4*t0)*t0^2*\[Rho]^3)/2 - (85*E^(6*t0)*t0^2*\[Rho]^3)/3 + 
        (1544*Pi^2*\[Rho]^3)/(3*(3 - 3*Sqrt[\[Rho]])) + 
        (20048*t0*\[Rho]^3)/(45*(-1 + Sqrt[\[Rho]])) + (1544*t0^2*\[Rho]^3)/
         (3*(-1 + Sqrt[\[Rho]])) + \[Rho]^(7/2)/(63*E^(7*t0)) - 
        (938381*\[Rho]^(7/2))/(33075*E^(5*t0)) - (153286613*\[Rho]^(7/2))/
         (396900*E^(3*t0)) - (191972519*\[Rho]^(7/2))/(132300*E^t0) + 
        (191972519*E^t0*\[Rho]^(7/2))/132300 + 
        (153286613*E^(3*t0)*\[Rho]^(7/2))/396900 + 
        (938381*E^(5*t0)*\[Rho]^(7/2))/33075 - (E^(7*t0)*\[Rho]^(7/2))/63 + 
        (210944*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (210944*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (10240*E^t0*\[Rho]^(7/2))/(-1 + E^(2*t0)) - 
        (119312*Pi^2*\[Rho]^(7/2))/105 + (1248958*t0*\[Rho]^(7/2))/945 - 
        (44*t0*\[Rho]^(7/2))/(63*E^(7*t0)) - (57656*t0*\[Rho]^(7/2))/
         (315*E^(5*t0)) - (84227*t0*\[Rho]^(7/2))/(105*E^(3*t0)) + 
        (1913731*t0*\[Rho]^(7/2))/(315*E^t0) - (883469*E^t0*t0*\[Rho]^(7/2))/
         315 - (63449*E^(3*t0)*t0*\[Rho]^(7/2))/35 - 
        (385048*E^(5*t0)*t0*\[Rho]^(7/2))/1575 - 
        (668*E^(7*t0)*t0*\[Rho]^(7/2))/441 + (32000*E^t0*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 + (32000*E^(3*t0)*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 + (20*t0^2*\[Rho]^(7/2))/(7*E^(7*t0)) + 
        (768*t0^2*\[Rho]^(7/2))/(5*E^(5*t0)) + (1516*t0^2*\[Rho]^(7/2))/
         E^(3*t0) + (4440*t0^2*\[Rho]^(7/2))/E^t0 + 4440*E^t0*t0^2*
         \[Rho]^(7/2) + 1516*E^(3*t0)*t0^2*\[Rho]^(7/2) + 
        (768*E^(5*t0)*t0^2*\[Rho]^(7/2))/5 + (20*E^(7*t0)*t0^2*\[Rho]^(7/2))/
         7 + (1544*t0^2*\[Rho]^(7/2))/(3 - 3*Sqrt[\[Rho]]) + 
        (1544*Pi^2*\[Rho]^(7/2))/(9*(-1 + Sqrt[\[Rho]])) + 
        (20048*t0*\[Rho]^(7/2))/(45*(-1 + Sqrt[\[Rho]])) + 
        (81*\[Rho]^4)/(98*E^(6*t0)) + (967361*\[Rho]^4)/(18900*E^(4*t0)) - 
        (8662*\[Rho]^4)/(675*E^(2*t0)) + (8662*E^(2*t0)*\[Rho]^4)/675 - 
        (967361*E^(4*t0)*\[Rho]^4)/18900 - (81*E^(6*t0)*\[Rho]^4)/98 + 
        (96160*E^(t0/2)*\[Rho]^4)/(3 - 3*E^t0) + (96160*E^(t0/2)*\[Rho]^4)/
         (3*(-1 + E^t0)) - (2800*\[Rho]^4)/(-1 + E^(2*t0)) - 
        (2800*E^(2*t0)*\[Rho]^4)/(-1 + E^(2*t0)) - 1007*Pi^2*\[Rho]^4 - 
        (42797653*t0*\[Rho]^4)/7560 + (937*t0*\[Rho]^4)/(126*E^(6*t0)) + 
        (4432*t0*\[Rho]^4)/(15*E^(4*t0)) - (5629*t0*\[Rho]^4)/(30*E^(2*t0)) + 
        (48461*E^(2*t0)*t0*\[Rho]^4)/30 + (27763*E^(4*t0)*t0*\[Rho]^4)/60 + 
        (1567*E^(6*t0)*t0*\[Rho]^4)/126 - (31040*E^(2*t0)*t0*\[Rho]^4)/
         (-1 + E^(2*t0))^2 - (55621*t0^2*\[Rho]^4)/12 - 
        (15*t0^2*\[Rho]^4)/E^(6*t0) - (669*t0^2*\[Rho]^4)/(2*E^(4*t0)) - 
        (1803*t0^2*\[Rho]^4)/E^(2*t0) - 1803*E^(2*t0)*t0^2*\[Rho]^4 - 
        (669*E^(4*t0)*t0^2*\[Rho]^4)/2 - 15*E^(6*t0)*t0^2*\[Rho]^4 + 
        (1336*Pi^2*\[Rho]^4)/(3*(3 - 3*Sqrt[\[Rho]])) - 
        (21463*t0*\[Rho]^4)/(45*(-1 + Sqrt[\[Rho]])) + (1336*t0^2*\[Rho]^4)/
         (3*(-1 + Sqrt[\[Rho]])) - (2147*\[Rho]^(9/2))/(441*E^(5*t0)) - 
        (1155883*\[Rho]^(9/2))/(28350*E^(3*t0)) + (10756913*\[Rho]^(9/2))/
         (5400*E^t0) - (10756913*E^t0*\[Rho]^(9/2))/5400 + 
        (1155883*E^(3*t0)*\[Rho]^(9/2))/28350 + (2147*E^(5*t0)*\[Rho]^(9/2))/
         441 + (27904*E^(t0/2)*\[Rho]^(9/2))/(3 - 3*E^t0) + 
        (27904*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (6080*E^t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))) + 
        (6320*Pi^2*\[Rho]^(9/2))/9 + (347512*t0*\[Rho]^(9/2))/945 - 
        (640*t0*\[Rho]^(9/2))/(21*E^(5*t0)) - (52766*t0*\[Rho]^(9/2))/
         (135*E^(3*t0)) + (54577*t0*\[Rho]^(9/2))/(30*E^t0) - 
        (16223*E^t0*t0*\[Rho]^(9/2))/30 - (85946*E^(3*t0)*t0*\[Rho]^(9/2))/
         135 - (892*E^(5*t0)*t0*\[Rho]^(9/2))/21 + 
        (15040*E^t0*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) + 
        (15040*E^(3*t0)*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) + 
        (30*t0^2*\[Rho]^(9/2))/E^(5*t0) + (1106*t0^2*\[Rho]^(9/2))/
         (3*E^(3*t0)) + (1180*t0^2*\[Rho]^(9/2))/E^t0 + 
        1180*E^t0*t0^2*\[Rho]^(9/2) + (1106*E^(3*t0)*t0^2*\[Rho]^(9/2))/3 + 
        30*E^(5*t0)*t0^2*\[Rho]^(9/2) + (1336*t0^2*\[Rho]^(9/2))/
         (3 - 3*Sqrt[\[Rho]]) + (1336*Pi^2*\[Rho]^(9/2))/
         (9*(-1 + Sqrt[\[Rho]])) - (21463*t0*\[Rho]^(9/2))/
         (45*(-1 + Sqrt[\[Rho]])) + (19225*\[Rho]^5)/(1764*E^(4*t0)) - 
        (220849*\[Rho]^5)/(25200*E^(2*t0)) + (220849*E^(2*t0)*\[Rho]^5)/
         25200 - (19225*E^(4*t0)*\[Rho]^5)/1764 + (4448*E^(t0/2)*\[Rho]^5)/
         (3 - 3*E^t0) + (4448*E^(t0/2)*\[Rho]^5)/(3*(-1 + E^t0)) - 
        (656*\[Rho]^5)/(3*(-1 + E^(2*t0))) - (656*E^(2*t0)*\[Rho]^5)/
         (3*(-1 + E^(2*t0))) - (4835*Pi^2*\[Rho]^5)/27 + 
        (18759509*t0*\[Rho]^5)/37800 + (3956*t0*\[Rho]^5)/(63*E^(4*t0)) + 
        (70643*t0*\[Rho]^5)/(180*E^(2*t0)) + (108443*E^(2*t0)*t0*\[Rho]^5)/
         180 + (19289*E^(4*t0)*t0*\[Rho]^5)/252 - (5824*E^(2*t0)*t0*\[Rho]^5)/
         (3*(-1 + E^(2*t0))^2) - (161089*t0^2*\[Rho]^5)/180 - 
        (55*t0^2*\[Rho]^5)/(2*E^(4*t0)) - (210*t0^2*\[Rho]^5)/E^(2*t0) - 
        210*E^(2*t0)*t0^2*\[Rho]^5 - (55*E^(4*t0)*t0^2*\[Rho]^5)/2 + 
        (508*Pi^2*\[Rho]^5)/(3*(9 - 9*Sqrt[\[Rho]])) - 
        (4912*t0*\[Rho]^5)/(27*(-1 + Sqrt[\[Rho]])) + (508*t0^2*\[Rho]^5)/
         (9*(-1 + Sqrt[\[Rho]])) - (126151*\[Rho]^(11/2))/(10584*E^(3*t0)) + 
        (537461*\[Rho]^(11/2))/(12600*E^t0) - (537461*E^t0*\[Rho]^(11/2))/
         12600 + (126151*E^(3*t0)*\[Rho]^(11/2))/10584 + 
        (256*E^(t0/2)*\[Rho]^(11/2))/(3 - 3*E^t0) + 
        (256*E^(t0/2)*\[Rho]^(11/2))/(3*(-1 + E^t0)) + 
        (128*E^t0*\[Rho]^(11/2))/(3*(-1 + E^(2*t0))) + 
        24*Pi^2*\[Rho]^(11/2) + (136*t0*\[Rho]^(11/2))/35 - 
        (2971*t0*\[Rho]^(11/2))/(42*E^(3*t0)) - (23387*t0*\[Rho]^(11/2))/
         (90*E^t0) - (33107*E^t0*t0*\[Rho]^(11/2))/90 - 
        (3251*E^(3*t0)*t0*\[Rho]^(11/2))/42 + (256*E^t0*t0*\[Rho]^(11/2))/
         (3*(-1 + E^(2*t0))^2) + (256*E^(3*t0)*t0*\[Rho]^(11/2))/
         (3*(-1 + E^(2*t0))^2) + (10*t0^2*\[Rho]^(11/2))/E^(3*t0) + 
        (54*t0^2*\[Rho]^(11/2))/E^t0 + 54*E^t0*t0^2*\[Rho]^(11/2) + 
        10*E^(3*t0)*t0^2*\[Rho]^(11/2) + (508*t0^2*\[Rho]^(11/2))/
         (9 - 9*Sqrt[\[Rho]]) + (508*Pi^2*\[Rho]^(11/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (4912*t0*\[Rho]^(11/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (14617*\[Rho]^6)/(2352*E^(2*t0)) - 
        (14617*E^(2*t0)*\[Rho]^6)/2352 + (730139*t0*\[Rho]^6)/12600 + 
        (1215*t0*\[Rho]^6)/(28*E^(2*t0)) + (1215*E^(2*t0)*t0*\[Rho]^6)/28 + 
        (103*t0^2*\[Rho]^6)/180 - (607*t0*\[Rho]^6)/
         (315*(-1 + Sqrt[\[Rho]])) - (331*\[Rho]^(13/2))/(392*E^t0) + 
        (331*E^t0*\[Rho]^(13/2))/392 + (2*t0*\[Rho]^(13/2))/63 - 
        (185*t0*\[Rho]^(13/2))/(14*E^t0) - (185*E^t0*t0*\[Rho]^(13/2))/14 - 
        (607*t0*\[Rho]^(13/2))/(315*(-1 + Sqrt[\[Rho]])) + 
        (3455*t0*\[Rho]^7)/3528 + (5*t0^2*\[Rho]^7)/84 + 
        (t0*\[Rho]^7)/(63 - 63*Sqrt[\[Rho]]) + (t0*\[Rho]^(15/2))/
         (63 - 63*Sqrt[\[Rho]]) - (377*t0)/(945*(-Sqrt[\[Rho]] + \[Rho])) + 
        (377*t0)/(945*\[Rho] - 945*\[Rho]^(3/2)) - 
        (352*t0*Log[1 - E^(-2*t0)])/3 - (1936*t0*\[Rho]*Log[1 - E^(-2*t0)])/
         3 + (59786*t0*\[Rho]^2*Log[1 - E^(-2*t0)])/9 - 
        (17810*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 - 
        (39518*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/3 - 
        (20158*t0*\[Rho]^5*Log[1 - E^(-2*t0)])/9 - 
        (896*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 + 368*t0*\[Rho]*
         Log[1 - E^(-t0)] - (46720*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 + 
        (9358*t0*\[Rho]^2*Log[1 - E^(-t0)])/3 - 
        (261248*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/15 + 
        (51502*t0*\[Rho]^3*Log[1 - E^(-t0)])/9 - 
        (570496*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/35 + 
        2870*t0*\[Rho]^4*Log[1 - E^(-t0)] - (37888*t0*\[Rho]^(9/2)*
          Log[1 - E^(-t0)])/9 + (950*t0*\[Rho]^5*Log[1 - E^(-t0)])/3 - 
        (512*t0*\[Rho]^(11/2)*Log[1 - E^(-t0)])/3 + 
        (896*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 + 368*t0*\[Rho]*
         Log[1 + E^(-t0)] + (46720*t0*\[Rho]^(3/2)*Log[1 + E^(-t0)])/9 + 
        (9358*t0*\[Rho]^2*Log[1 + E^(-t0)])/3 + 
        (261248*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/15 + 
        (51502*t0*\[Rho]^3*Log[1 + E^(-t0)])/9 + 
        (570496*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/35 + 
        2870*t0*\[Rho]^4*Log[1 + E^(-t0)] + (37888*t0*\[Rho]^(9/2)*
          Log[1 + E^(-t0)])/9 + (950*t0*\[Rho]^5*Log[1 + E^(-t0)])/3 + 
        (512*t0*\[Rho]^(11/2)*Log[1 + E^(-t0)])/3 + 
        (5696*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 - 160*t0*\[Rho]^(3/2)*
         Log[-1 + E^t0] - 3584*t0*\[Rho]^(5/2)*Log[-1 + E^t0] + 
        (35264*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 + 
        (21056*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 + 
        (800*t0*\[Rho]^(11/2)*Log[-1 + E^t0])/3 - 
        (5696*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 + 160*t0*\[Rho]^(3/2)*
         Log[1 + E^t0] + 3584*t0*\[Rho]^(5/2)*Log[1 + E^t0] - 
        (35264*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 - 
        (21056*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 - 
        (800*t0*\[Rho]^(11/2)*Log[1 + E^t0])/3 + (28*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) + (64*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (64*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (28*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 + (32*t0*Log[-E^(-t0) + E^t0])/
         3 - (1232*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (3824*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (1184*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (1184*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (3824*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/27 + 
        (1232*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (280*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (892*\[Rho]*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (680*\[Rho]*Log[-E^(-t0) + E^t0])/E^(2*t0) - 680*E^(2*t0)*\[Rho]*
         Log[-E^(-t0) + E^t0] - (892*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/
         3 - (280*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (544*t0*\[Rho]*Log[-E^(-t0) + E^t0])/3 - 
        (16*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/E^(7*t0) - 
        (4336*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(15*E^(5*t0)) - 
        (10928*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (1360*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/E^t0 + 
        1360*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0] + 
        (10928*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (4336*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/15 + 
        16*E^(7*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0] + 
        (28*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (3640*\[Rho]^2*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (1060*\[Rho]^2*Log[-E^(-t0) + E^t0])/E^(4*t0) + 
        (18968*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (18968*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        1060*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0] - 
        (3640*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/27 - 
        (28*E^(8*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 + 
        (160*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (512*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(21*E^(7*t0)) - 
        (1360*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^(5*t0)) - 
        (15616*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (80*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) - 
        (80*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (15616*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (1360*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (512*E^(7*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/21 + 
        (224*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(6*t0)) + 
        (2080*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (1616*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (1616*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (2080*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (224*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 + 
        (12352*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 + 
        (32*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (4496*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (2464*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (10672*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) - 
        (10672*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/3 + 
        (2464*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (4496*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/45 - 
        (32*E^(7*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/63 - 
        (8*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(6*t0)) + 
        (24*\[Rho]^4*Log[-E^(-t0) + E^t0])/E^(4*t0) - 
        (2008*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (2008*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        24*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0] + 
        (8*E^(6*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 + 
        (10688*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 + 
        (16*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^(5*t0)) + 
        (800*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (1360*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/E^t0 - 
        1360*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0] - 
        (800*E^(3*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/9 - 
        (16*E^(5*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 - 
        (44*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (320*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (320*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/3 + 
        (44*E^(4*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 + 
        (4064*t0*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 + 
        (16*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (48*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/E^t0 - 48*E^t0*\[Rho]^(11/2)*
         Log[-E^(-t0) + E^t0] - (16*E^(3*t0)*\[Rho]^(11/2)*
          Log[-E^(-t0) + E^t0])/9 - (448*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/
         (3*E^t0) + (448*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (448*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (448*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (184*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) - 184*E^(2*t0)*\[Rho]*
         Log[-1 + E^(2*t0)] + (368*t0*\[Rho]*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        368*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)] - 
        (4376*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (6328*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (6328*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (4376*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 - 
        (4376*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (6328*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (6328*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (4376*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 + 
        (185*\[Rho]^2*Log[-1 + E^(2*t0)])/(2*E^(4*t0)) + 
        (4124*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (4124*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (185*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/2 + 
        (370*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (8248*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (8248*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        370*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)] - 
        (808*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) - 
        (6200*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (6480*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 6480*E^t0*\[Rho]^(5/2)*
         Log[-1 + E^(2*t0)] + (6200*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/
         9 + (808*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/25 - 
        (808*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) - 
        (6200*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (6480*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        6480*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] - 
        (6200*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (808*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/5 + 
        (170*\[Rho]^3*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) + 
        (1337*\[Rho]^3*Log[-1 + E^(2*t0)])/(6*E^(4*t0)) + 
        (7190*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (7190*E^(2*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (1337*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/6 - 
        (170*E^(6*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/27 + 
        (340*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) + 
        (2674*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (14380*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (14380*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (2674*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (340*E^(6*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/9 - 
        (80*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(147*E^(7*t0)) - 
        (1024*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) - 
        (6064*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (5920*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 + 5920*E^t0*\[Rho]^(7/2)*
         Log[-1 + E^(2*t0)] + (6064*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/
         9 + (1024*E^(5*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/25 + 
        (80*E^(7*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/147 - 
        (80*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(21*E^(7*t0)) - 
        (1024*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) - 
        (6064*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (5920*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        5920*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] - 
        (6064*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (1024*E^(5*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/5 - 
        (80*E^(7*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/21 + 
        (10*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(6*t0)) + 
        (223*\[Rho]^4*Log[-1 + E^(2*t0)])/(2*E^(4*t0)) + 
        (1202*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) - 1202*E^(2*t0)*\[Rho]^4*
         Log[-1 + E^(2*t0)] - (223*E^(4*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/2 - 
        (10*E^(6*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (20*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(6*t0) + 
        (446*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(4*t0) + 
        (2404*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        2404*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)] + 
        446*E^(4*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)] + 20*E^(6*t0)*t0*\[Rho]^4*
         Log[-1 + E^(2*t0)] - (8*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^(5*t0) - 
        (4424*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (4720*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (4720*E^t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 + 
        (4424*E^(3*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/27 + 
        8*E^(5*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] - 
        (40*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^(5*t0) - 
        (4424*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (4720*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (4720*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 - 
        (4424*E^(3*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/9 - 
        40*E^(5*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] + 
        (55*\[Rho]^5*Log[-1 + E^(2*t0)])/(6*E^(4*t0)) + 
        (140*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) - 140*E^(2*t0)*\[Rho]^5*
         Log[-1 + E^(2*t0)] - (55*E^(4*t0)*\[Rho]^5*Log[-1 + E^(2*t0)])/6 + 
        (110*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (280*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        280*E^(2*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)] + 
        (110*E^(4*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/3 - 
        (40*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (72*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/E^t0 + 72*E^t0*\[Rho]^(11/2)*
         Log[-1 + E^(2*t0)] + (40*E^(3*t0)*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/
         9 - (40*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (72*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        72*E^t0*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)] - 
        (40*E^(3*t0)*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 + 
        (128*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*E^(2*t0)*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*Log[\[Mu]/mb])/3 + (3968*Sqrt[\[Rho]]*Log[\[Mu]/mb])/
         (9*E^t0) - (3968*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/9 + 
        (2816*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (512*\[Rho]*Log[\[Mu]/mb])/E^(2*t0) + 512*E^(2*t0)*\[Rho]*
         Log[\[Mu]/mb] + (7040*\[Rho]*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (7040*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*\[Rho]*Log[\[Mu]/mb])/3 + (1408*\[Rho]^(3/2)*Log[\[Mu]/mb])/
         (3*E^(3*t0)) + (2432*\[Rho]^(3/2)*Log[\[Mu]/mb])/E^t0 - 
        2432*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb] - 
        (1408*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (14080*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (928*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (7424*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (7424*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (928*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (14080*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (14080*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        6400*t0*\[Rho]^2*Log[\[Mu]/mb] + (2048*\[Rho]^(5/2)*Log[\[Mu]/mb])/
         (15*E^(5*t0)) + (5120*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (9472*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (9472*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (5120*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (2048*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/15 - 
        (39424*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (320*\[Rho]^3*Log[\[Mu]/mb])/(9*E^(6*t0)) - 
        (2272*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (11200*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (11200*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (2272*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (320*E^(6*t0)*\[Rho]^3*Log[\[Mu]/mb])/9 + 
        (19712*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (19712*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (32000*t0*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (256*\[Rho]^(7/2)*Log[\[Mu]/mb])/(63*E^(7*t0)) + 
        (8704*\[Rho]^(7/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (5120*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (29440*\[Rho]^(7/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (29440*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/9 - 
        (5120*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 
        (8704*E^(5*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/45 - 
        (256*E^(7*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/63 - 
        (28160*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (64*\[Rho]^4*Log[\[Mu]/mb])/(3*E^(6*t0)) - 
        (416*\[Rho]^4*Log[\[Mu]/mb])/E^(4*t0) - (1984*\[Rho]^4*Log[\[Mu]/mb])/
         E^(2*t0) + 1984*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb] + 
        416*E^(4*t0)*\[Rho]^4*Log[\[Mu]/mb] + 
        (64*E^(6*t0)*\[Rho]^4*Log[\[Mu]/mb])/3 + 
        (7040*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (7040*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        2560*t0*\[Rho]^4*Log[\[Mu]/mb] + (128*\[Rho]^(9/2)*Log[\[Mu]/mb])/
         (3*E^(5*t0)) + (3968*\[Rho]^(9/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (3712*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (3712*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 - 
        (3968*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/9 - 
        (128*E^(5*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 + 
        (14080*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (352*\[Rho]^5*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (2048*\[Rho]^5*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (2048*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/9 + 
        (352*E^(4*t0)*\[Rho]^5*Log[\[Mu]/mb])/9 + 
        (1408*\[Rho]^5*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (1408*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*\[Rho]^(11/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (128*\[Rho]^(11/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (128*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/3 - 
        (128*E^(3*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb])/9 + 
        (256*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*t0*Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (136*t0*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (136*t0*\[Rho]^(3/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (40*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (40*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (3088*t0*\[Rho]^3*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (3088*t0*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (2672*t0*\[Rho]^4*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (2672*t0*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (1016*t0*\[Rho]^5*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (1016*t0*\[Rho]^5*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (1355531*Log[1 - Sqrt[\[Rho]]])/88200 - 
        (490057*\[Rho]*Log[1 - Sqrt[\[Rho]]])/1800 - 
        (49109*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/72 + 
        (7105*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/72 + 
        (48275*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/72 + 
        (352169*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/1800 + 
        (8557*\[Rho]^6*Log[1 - Sqrt[\[Rho]]])/1800 + 
        (431*\[Rho]^7*Log[1 - Sqrt[\[Rho]]])/3528 + 
        (7*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (16*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (253*Log[E^t0 - Sqrt[\[Rho]]])/(63 - 63*Sqrt[\[Rho]]) + 
        (2*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (377*Log[E^t0 - Sqrt[\[Rho]]])/(945*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (308*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (956*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (72*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        72*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]] - 
        (956*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (308*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (253*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (63*(-1 + Sqrt[\[Rho]])) + (70*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(6*t0)) + (223*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (763*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (763*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (223*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (70*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (3224*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) - 
        (4*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(7*t0) - 
        (1084*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (1256*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (3028*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (3028*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (1256*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (1084*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        4*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (3224*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (7*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(8*t0)) + 
        (910*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (3248*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (4327*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (4327*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (3248*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (910*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (7*E^(8*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (7649*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) - 
        (128*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (2404*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (10504*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (3048*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        3048*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (10504*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (2404*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (128*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/21 + 
        (7649*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (277*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(6*t0)) + (519*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/E^(4*t0) + 
        (7247*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (7247*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        519*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]] + 
        (277*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (20048*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) - 
        (68*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(63*E^(7*t0)) - 
        (1676*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (29720*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (28384*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (28384*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (29720*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (1676*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (68*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/63 + 
        (20048*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (71*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(6*t0)) + (781*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(4*t0)) + (4453*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (4453*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (781*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (71*E^(6*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (21463*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) - 
        (24*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(5*t0) - 
        (3388*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (1252*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        1252*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (3388*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        24*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (21463*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (45 - 45*Sqrt[\[Rho]]) + (356*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(4*t0)) + (3023*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*E^(2*t0)) + (3023*E^(2*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (356*E^(4*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (4912*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) - 
        (344*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (180*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        180*E^t0*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (344*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (4912*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27 - 27*Sqrt[\[Rho]]) + (65*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (65*E^(2*t0)*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (607*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(315*(-1 + Sqrt[\[Rho]])) - 
        (20*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (607*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (315*(-1 + Sqrt[\[Rho]])) + (\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]])/
         (63*(-1 + Sqrt[\[Rho]])) + (\[Rho]^(15/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (63 - 63*Sqrt[\[Rho]]) - (377*Log[E^t0 - Sqrt[\[Rho]]])/
         (945*(-Sqrt[\[Rho]] + \[Rho])) + (2*Log[E^t0 - Sqrt[\[Rho]]])/
         (45*\[Rho]^2 - 45*\[Rho]^(5/2)) - 
        (825211*Log[1 - Sqrt[\[Rho]]/E^t0])/88200 - 
        (2*Log[1 - Sqrt[\[Rho]]/E^t0])/(45*\[Rho]^2) + 
        (377*Log[1 - Sqrt[\[Rho]]/E^t0])/(945*\[Rho]) + 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (68021*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/600 - 
        (46*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        46*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (112*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (92*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        92*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (1094*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (1582*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1582*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1094*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (1094*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (1582*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1582*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1094*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (346193*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/216 - 
        (185*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(8*E^(4*t0)) - 
        (1031*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (1031*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (185*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/8 + 
        (1306*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (185*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(4*t0)) + 
        (2062*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (2062*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (185*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/2 + 
        (202*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) + 
        (1550*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1620*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        1620*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1550*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (202*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 - 
        (202*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (1550*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (1620*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        1620*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1550*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (202*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 + 
        (487423*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/120 - 
        (85*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(54*E^(6*t0)) - 
        (1337*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(24*E^(4*t0)) - 
        (3595*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(2*t0)) + 
        (3595*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (1337*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/24 + 
        (85*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/54 + 
        (9488*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (85*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (1337*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(4*t0)) + 
        (3595*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (3595*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (1337*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (85*E^(6*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (20*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(147*E^(7*t0)) + 
        (256*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) + 
        (1516*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1480*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        1480*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1516*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (256*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 - 
        (20*E^(7*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/147 - 
        (20*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) - 
        (256*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (1516*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (1480*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        1480*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1516*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (256*E^(5*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 - 
        (20*E^(7*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/21 + 
        (388037*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/120 - 
        (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(6*t0)) - 
        (223*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(8*E^(4*t0)) - 
        (601*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(2*t0)) + 
        (601*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/2 + 
        (223*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/8 + 
        (5*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (4235*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (5*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(6*t0) + 
        (223*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(2*E^(4*t0)) + 
        (601*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        601*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (223*E^(4*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/2 + 
        5*E^(6*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (2*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(5*t0) + 
        (1106*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (1180*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1180*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1106*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        2*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(5*t0) - 
        (1106*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (1180*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1180*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1106*E^(3*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        10*E^(5*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (4503347*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/5400 - 
        (55*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(24*E^(4*t0)) - 
        (35*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        35*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (55*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/24 + 
        (3457*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/30 + 
        (55*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(4*t0)) + 
        (70*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        70*E^(2*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (55*E^(4*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (10*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (10*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (729739*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/12600 + 
        (103*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/90 + 
        (3455*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/3528 + 
        (5*t0*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/42 + 
        (224*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (8*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (253*Log[1 - E^t0*Sqrt[\[Rho]]])/(63*(-1 + Sqrt[\[Rho]])) + 
        (2*Log[1 - E^t0*Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (2*Log[1 - E^t0*Sqrt[\[Rho]]])/((45 - 45*Sqrt[\[Rho]])*
          \[Rho]^(3/2)) + (224*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*E^t0) - (224*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (253*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (63 - 63*Sqrt[\[Rho]]) + (8*t0*Sqrt[\[Rho]]*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (3164*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (92*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        92*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (3224*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (136*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (2188*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (3164*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (3164*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (2188*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (136*t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (3224*\[Rho]^(3/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(45*(-1 + Sqrt[\[Rho]])) + 
        3240*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (185*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(4*E^(4*t0)) - 
        (2062*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (2062*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (185*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/4 + 
        (40*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (7649*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*(-1 + Sqrt[\[Rho]])) + 
        (404*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) + 
        (3100*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (3240*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        3240*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (3100*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 - 
        (404*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 + 
        (7649*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27 - 27*Sqrt[\[Rho]]) + (40*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) + 
        2960*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (85*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (1337*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (3595*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (3595*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (1337*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/12 + 
        (85*E^(6*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (3088*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (20048*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (40*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(147*E^(7*t0)) + 
        (512*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) + 
        (3032*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2960*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        2960*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (3032*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 - 
        (512*E^(5*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 - 
        (40*E^(7*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/147 + 
        (20048*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45 - 45*Sqrt[\[Rho]]) + (3088*t0*\[Rho]^(7/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (2360*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (5*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(6*t0)) - 
        (223*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(4*E^(4*t0)) - 
        (601*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        601*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (223*E^(4*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/4 + 
        (5*E^(6*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (21463*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(45 - 45*Sqrt[\[Rho]]) + 
        (2672*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(5*t0) + 
        (2212*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (2360*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (2360*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (2212*E^(3*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        4*E^(5*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (21463*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (45*(-1 + Sqrt[\[Rho]])) + (2672*t0*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) + 
        36*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (55*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(12*E^(4*t0)) - 
        (70*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        70*E^(2*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (55*E^(4*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/12 + 
        (4912*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) + 
        (1016*t0*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (36*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (4912*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (27*(-1 + Sqrt[\[Rho]])) + (1016*t0*\[Rho]^(11/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (607*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(315*(-1 + Sqrt[\[Rho]])) + 
        (607*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (315*(-1 + Sqrt[\[Rho]])) + (\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (63 - 63*Sqrt[\[Rho]]) + (\[Rho]^(15/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (63*(-1 + Sqrt[\[Rho]])) + (377*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (945*(-Sqrt[\[Rho]] + \[Rho])) + (377*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (945*\[Rho] - 945*\[Rho]^(3/2)) - 
        (7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (16*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (16*E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (308*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (956*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (72*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        72*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (956*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (308*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (70*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (223*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (763*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (763*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (223*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (70*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (4*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(7*t0) + 
        (1084*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (1256*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (3028*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (3028*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (1256*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (1084*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        4*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (7*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(8*t0)) - 
        (910*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (3248*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (4327*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (4327*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (3248*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (910*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 - 
        (7*E^(8*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (128*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(21*E^(7*t0)) + 
        (2404*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (10504*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (3048*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        3048*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (10504*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (2404*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (128*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/21 - 
        (277*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (519*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(4*t0) - 
        (7247*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (7247*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        519*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (277*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (68*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(63*E^(7*t0)) + 
        (1676*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (29720*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (27*E^(3*t0)) + (28384*\[Rho]^(7/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (28384*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (29720*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (1676*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (68*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/63 - 
        (71*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (781*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (4453*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (4453*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (781*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (71*E^(6*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (24*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(5*t0) + 
        (3388*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (1252*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        1252*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (3388*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        24*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (356*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (3023*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (3023*E^(2*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (356*E^(4*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (344*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (180*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        180*E^t0*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (344*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (65*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (65*E^(2*t0)*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (20*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (1355531*Log[Sqrt[\[Rho]] - \[Rho]])/88200 + 
        (490057*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/1800 + 
        (49109*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/72 - 
        (7105*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/72 - 
        (48275*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/72 - 
        (352169*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/1800 - 
        (8557*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]])/1800 - 
        (431*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]])/3528 - 
        (5760389*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/88200 + 
        (2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(45*\[Rho]^2) - 
        (377*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(945*\[Rho]) - 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (112*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (233607*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/200 + 
        (46*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        46*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (92*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        92*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1094*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (1582*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (1582*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1094*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (1094*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (1582*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (1582*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1094*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (1046033*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/216 + 
        (185*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(8*E^(4*t0)) + 
        (1031*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (1031*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (185*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/8 + 
        (185*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(4*t0)) + 
        (2062*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (2062*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (185*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 - 
        (202*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) - 
        (1550*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (1620*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        1620*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1550*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (202*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 - 
        (202*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) - 
        (1550*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (1620*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        1620*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1550*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (202*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 - 
        (842623*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/120 + 
        (85*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(54*E^(6*t0)) + 
        (1337*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(24*E^(4*t0)) + 
        (3595*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(2*t0)) - 
        (3595*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (1337*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 - 
        (85*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/54 + 
        (85*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) + 
        (1337*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(4*t0)) + 
        (3595*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (3595*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1337*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 + 
        (85*E^(6*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (20*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(147*E^(7*t0)) - 
        (256*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) - 
        (1516*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (1480*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        1480*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1516*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (256*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 + 
        (20*E^(7*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/147 - 
        (20*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(21*E^(7*t0)) - 
        (256*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) - 
        (1516*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (1480*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        1480*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1516*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (256*E^(5*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 - 
        (20*E^(7*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/21 - 
        (482437*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/120 + 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(6*t0)) + 
        (223*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(8*E^(4*t0)) + 
        (601*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(2*t0)) - 
        (601*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 - 
        (223*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/8 - 
        (5*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 + 
        (5*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(6*t0) + 
        (223*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(2*E^(4*t0)) + 
        (601*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        601*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (223*E^(4*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2 + 
        5*E^(6*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (2*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(5*t0) - 
        (1106*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (1180*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (1180*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1106*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        2*E^(5*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(5*t0) - 
        (1106*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (1180*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (1180*E^t0*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1106*E^(3*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        10*E^(5*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (4697747*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5400 + 
        (55*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(24*E^(4*t0)) + 
        (35*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        35*E^(2*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (55*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/24 + 
        (55*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(4*t0)) + 
        (70*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        70*E^(2*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (55*E^(4*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (10*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (18*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        18*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(3*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (10*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        18*E^t0*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*E^(3*t0)*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (729739*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12600 - 
        (3455*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3528 + 
        (734143*Log[\[Rho]])/29400 - (12*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (12*E^(2*t0)*Log[\[Rho]])/(-1 + E^(2*t0)) - (26273*t0*Log[\[Rho]])/
         1260 - Log[\[Rho]]/(45*\[Rho]^2) + (377*Log[\[Rho]])/(1890*\[Rho]) - 
        (109807*Sqrt[\[Rho]]*Log[\[Rho]])/(1260*E^t0) + 
        (109807*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/1260 + 
        (216*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (806203*\[Rho]*Log[\[Rho]])/1800 + (193433*\[Rho]*Log[\[Rho]])/
         (2520*E^(2*t0)) - (193433*E^(2*t0)*\[Rho]*Log[\[Rho]])/2520 - 
        (420*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (420*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (3001*t0*\[Rho]*Log[\[Rho]])/60 - (169517*\[Rho]^(3/2)*Log[\[Rho]])/
         (3780*E^(3*t0)) - (10291*\[Rho]^(3/2)*Log[\[Rho]])/(60*E^t0) + 
        (10291*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/60 + 
        (169517*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/3780 + 
        (1800*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (449353*\[Rho]^2*Log[\[Rho]])/216 + (6421*\[Rho]^2*Log[\[Rho]])/
         (630*E^(4*t0)) + (9419*\[Rho]^2*Log[\[Rho]])/(120*E^(2*t0)) - 
        (9419*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/120 - 
        (6421*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/630 - 
        (1080*\[Rho]^2*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (1080*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (28547*t0*\[Rho]^2*Log[\[Rho]])/36 + (1468*\[Rho]^(5/2)*Log[\[Rho]])/
         (315*E^(5*t0)) + (3997*\[Rho]^(5/2)*Log[\[Rho]])/(90*E^(3*t0)) + 
        (14261*\[Rho]^(5/2)*Log[\[Rho]])/(36*E^t0) - 
        (14261*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/36 - 
        (3997*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/90 - 
        (1468*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/315 + 
        (1008*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1281697*\[Rho]^3*Log[\[Rho]])/360 - (881*\[Rho]^3*Log[\[Rho]])/
         (252*E^(6*t0)) - (3931*\[Rho]^3*Log[\[Rho]])/(60*E^(4*t0)) - 
        (1088*\[Rho]^3*Log[\[Rho]])/(3*E^(2*t0)) + 
        (1088*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/3 + 
        (3931*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/60 + 
        (881*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/252 + (504*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (504*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (4835*t0*\[Rho]^3*Log[\[Rho]])/12 + 
        (38*\[Rho]^(7/2)*Log[\[Rho]])/(63*E^(7*t0)) + 
        (1202*\[Rho]^(7/2)*Log[\[Rho]])/(45*E^(5*t0)) + 
        (32689*\[Rho]^(7/2)*Log[\[Rho]])/(135*E^(3*t0)) + 
        (2705*\[Rho]^(7/2)*Log[\[Rho]])/(3*E^t0) - 
        (2705*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/3 - 
        (32689*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/135 - 
        (1202*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/45 - 
        (38*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]])/63 - 
        (2160*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (844343*\[Rho]^4*Log[\[Rho]])/360 - (883*\[Rho]^4*Log[\[Rho]])/
         (252*E^(6*t0)) - (1477*\[Rho]^4*Log[\[Rho]])/(20*E^(4*t0)) - 
        (6371*\[Rho]^4*Log[\[Rho]])/(15*E^(2*t0)) + 
        (6371*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/15 + 
        (1477*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/20 + 
        (883*E^(6*t0)*\[Rho]^4*Log[\[Rho]])/252 + (900*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (900*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (755*t0*\[Rho]^4*Log[\[Rho]])/4 + 
        (52*\[Rho]^(9/2)*Log[\[Rho]])/(7*E^(5*t0)) + 
        (26629*\[Rho]^(9/2)*Log[\[Rho]])/(270*E^(3*t0)) + 
        (8899*\[Rho]^(9/2)*Log[\[Rho]])/(20*E^t0) - 
        (8899*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/20 - 
        (26629*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/270 - 
        (52*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]])/7 - 
        (840*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (2877127*\[Rho]^5*Log[\[Rho]])/5400 - (437*\[Rho]^5*Log[\[Rho]])/
         (63*E^(4*t0)) - (24077*\[Rho]^5*Log[\[Rho]])/(360*E^(2*t0)) + 
        (24077*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/360 + 
        (437*E^(4*t0)*\[Rho]^5*Log[\[Rho]])/63 + (108*\[Rho]^5*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (108*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (14269*t0*\[Rho]^5*Log[\[Rho]])/180 + 
        (607*\[Rho]^(11/2)*Log[\[Rho]])/(252*E^(3*t0)) + 
        (3613*\[Rho]^(11/2)*Log[\[Rho]])/(180*E^t0) - 
        (3613*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/180 - 
        (607*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]])/252 - 
        (24*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (394819*\[Rho]^6*Log[\[Rho]])/12600 + (5*\[Rho]^6*Log[\[Rho]])/
         (168*E^(2*t0)) - (5*E^(2*t0)*\[Rho]^6*Log[\[Rho]])/168 - 
        (103*t0*\[Rho]^6*Log[\[Rho]])/180 + (5*\[Rho]^(13/2)*Log[\[Rho]])/
         (84*E^t0) - (5*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/84 + 
        (1943*\[Rho]^7*Log[\[Rho]])/3528 - (5*t0*\[Rho]^7*Log[\[Rho]])/84 + 
        184*\[Rho]*Log[1 - E^(-2*t0)]*Log[\[Rho]] + 
        (4679*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (25751*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 + 
        1435*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]] + 
        (475*\[Rho]^5*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        184*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]] + 
        (23360*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (4679*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (130624*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/15 - 
        (25751*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (285248*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/35 - 
        1435*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]] + 
        (18944*\[Rho]^(9/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (475*\[Rho]^5*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(11/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        184*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]] - 
        (23360*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (4679*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (130624*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/15 - 
        (25751*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (285248*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/35 - 
        1435*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]] - 
        (18944*\[Rho]^(9/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (475*\[Rho]^5*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(11/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        (23360*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (130624*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/15 - 
        (285248*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/35 - 
        (18944*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (256*\[Rho]^(11/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (23360*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (130624*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/15 + 
        (285248*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/35 + 
        (18944*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (256*\[Rho]^(11/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (3127*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/630 + 
        (7201*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/30 + 
        (22655*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        (27581*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/18 + 
        (3523*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/6 + 
        (6911*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/90 + 
        (103*\[Rho]^6*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/90 + 
        (5*\[Rho]^7*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/42 - 
        (3967*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/630 - 
        (6521*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/30 - 
        (7565*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/6 - 
        (36845*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/18 - 
        (2065*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/2 - 
        (3997*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/30 - 
        (103*\[Rho]^6*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/90 - 
        (5*\[Rho]^7*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/42 + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (68*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + Sqrt[\[Rho]])) + 
        (68*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3 - 3*Sqrt[\[Rho]]) + (20*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (1544*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (1544*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (1336*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (1336*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (508*\[Rho]^5*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (508*\[Rho]^(11/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 + (332*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (5840*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (1995*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/2 - 
        (32656*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/15 + 
        (35239*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/18 - 
        (71312*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/35 + 
        (12845*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/12 - 
        (4736*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (8207*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/60 - 
        (64*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (103*\[Rho]^6*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/180 + 
        (5*\[Rho]^7*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/84 + 
        (56*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (56*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (56*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (46*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        46*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (547*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (791*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (791*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (547*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - (653*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (185*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(4*E^(4*t0)) - 
        (1031*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (1031*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (185*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/4 + 
        (101*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (5*E^(5*t0)) + (775*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^(3*t0)) + (810*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 + 
        810*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (775*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 + (101*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/5 - (4744*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/9 - (85*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(18*E^(6*t0)) - 
        (1337*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (12*E^(4*t0)) - (3595*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(6*E^(2*t0)) - (3595*E^(2*t0)*\[Rho]^3*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 - 
        (1337*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 - 
        (85*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/18 + 
        (10*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (21*E^(7*t0)) + (128*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(5*E^(5*t0)) + (758*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(3*t0)) + 
        (740*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 + 
        740*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (758*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         3 + (128*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/5 + (10*E^(7*t0)*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/21 - 
        (4235*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 - 
        (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(2*E^(6*t0)) - 
        (223*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(4*E^(4*t0)) - 
        (601*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(2*E^(2*t0)) - 
        (601*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 - 
        (223*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/4 - 
        (5*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/2 + 
        (5*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(5*t0) + 
        (553*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (590*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (590*E^t0*\[Rho]^(9/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (553*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + 5*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (3457*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/60 - 
        (55*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(12*E^(4*t0)) - 
        (35*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        35*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (55*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 + 
        (5*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (9*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 9*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (5*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (103*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/180 - (5*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/84 - (3967*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/
         630 + (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (9281*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/30 + 
        (5840*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (6122*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 + 
        (32656*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/15 - 
        (31298*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (71312*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/35 - 
        1750*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]] + 
        (4736*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (1062*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/5 + 
        (64*\[Rho]^(11/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (103*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/90 - 
        (5*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/42 + 
        (3967*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/630 - 
        (56*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (56*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (6521*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/30 + (46*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) + 46*E^(2*t0)*\[Rho]*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (547*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) - (791*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) - (791*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (547*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (7565*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/6 + (185*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(4*E^(4*t0)) + 
        (1031*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) + (1031*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 + (185*E^(4*t0)*\[Rho]^2*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/4 - 
        (101*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (5*E^(5*t0)) - (775*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(3*t0)) - (810*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 - 
        810*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (775*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (101*E^(5*t0)*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 + 
        (36845*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/18 + 
        (85*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (18*E^(6*t0)) + (1337*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(12*E^(4*t0)) + 
        (3595*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (6*E^(2*t0)) + (3595*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/6 + (1337*E^(4*t0)*\[Rho]^3*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/12 + 
        (85*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         18 - (10*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (21*E^(7*t0)) - (128*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(5*E^(5*t0)) - (758*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^(3*t0)) - 
        (740*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 - 
        740*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (758*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (128*E^(5*t0)*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 - 
        (10*E^(7*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/21 + (2065*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/2 + (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(2*E^(6*t0)) + 
        (223*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (4*E^(4*t0)) + (601*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(2*E^(2*t0)) + (601*E^(2*t0)*\[Rho]^4*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/2 + 
        (223*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         4 + (5*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/2 - (5*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(5*t0) - (553*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(9*E^(3*t0)) - 
        (590*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (590*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (553*E^(3*t0)*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        5*E^(5*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (3997*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/30 + 
        (55*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (12*E^(4*t0)) + (35*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) + 35*E^(2*t0)*\[Rho]^5*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (55*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         12 - (5*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (9*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 - 9*E^t0*\[Rho]^(11/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5*E^(3*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (103*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/90 + (5*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/42 + (2287*Log[\[Rho]]^2)/5040 - 
        (56*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + (28*Sqrt[\[Rho]]*Log[\[Rho]]^2)/
         (3*E^t0) + (28*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + 
        (6307*\[Rho]*Log[\[Rho]]^2)/80 - (23*\[Rho]*Log[\[Rho]]^2)/E^(2*t0) - 
        23*E^(2*t0)*\[Rho]*Log[\[Rho]]^2 - (2920*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         9 + (547*\[Rho]^(3/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (791*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (791*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (547*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 + 
        (78763*\[Rho]^2*Log[\[Rho]]^2)/144 - (185*\[Rho]^2*Log[\[Rho]]^2)/
         (8*E^(4*t0)) - (1031*\[Rho]^2*Log[\[Rho]]^2)/(6*E^(2*t0)) - 
        (1031*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/6 - 
        (185*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/8 - 
        (16328*\[Rho]^(5/2)*Log[\[Rho]]^2)/15 + 
        (101*\[Rho]^(5/2)*Log[\[Rho]]^2)/(10*E^(5*t0)) + 
        (775*\[Rho]^(5/2)*Log[\[Rho]]^2)/(6*E^(3*t0)) + 
        (405*\[Rho]^(5/2)*Log[\[Rho]]^2)/E^t0 + 405*E^t0*\[Rho]^(5/2)*
         Log[\[Rho]]^2 + (775*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/6 + 
        (101*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/10 + 
        (121321*\[Rho]^3*Log[\[Rho]]^2)/144 - (85*\[Rho]^3*Log[\[Rho]]^2)/
         (36*E^(6*t0)) - (1337*\[Rho]^3*Log[\[Rho]]^2)/(24*E^(4*t0)) - 
        (3595*\[Rho]^3*Log[\[Rho]]^2)/(12*E^(2*t0)) - 
        (3595*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/12 - 
        (1337*E^(4*t0)*\[Rho]^3*Log[\[Rho]]^2)/24 - 
        (85*E^(6*t0)*\[Rho]^3*Log[\[Rho]]^2)/36 - 
        (35656*\[Rho]^(7/2)*Log[\[Rho]]^2)/35 + 
        (5*\[Rho]^(7/2)*Log[\[Rho]]^2)/(21*E^(7*t0)) + 
        (64*\[Rho]^(7/2)*Log[\[Rho]]^2)/(5*E^(5*t0)) + 
        (379*\[Rho]^(7/2)*Log[\[Rho]]^2)/(3*E^(3*t0)) + 
        (370*\[Rho]^(7/2)*Log[\[Rho]]^2)/E^t0 + 370*E^t0*\[Rho]^(7/2)*
         Log[\[Rho]]^2 + (379*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/3 + 
        (64*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/5 + 
        (5*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/21 + 
        (18071*\[Rho]^4*Log[\[Rho]]^2)/48 - (5*\[Rho]^4*Log[\[Rho]]^2)/
         (4*E^(6*t0)) - (223*\[Rho]^4*Log[\[Rho]]^2)/(8*E^(4*t0)) - 
        (601*\[Rho]^4*Log[\[Rho]]^2)/(4*E^(2*t0)) - 
        (601*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2)/4 - 
        (223*E^(4*t0)*\[Rho]^4*Log[\[Rho]]^2)/8 - 
        (5*E^(6*t0)*\[Rho]^4*Log[\[Rho]]^2)/4 - 
        (2368*\[Rho]^(9/2)*Log[\[Rho]]^2)/9 + (5*\[Rho]^(9/2)*Log[\[Rho]]^2)/
         (2*E^(5*t0)) + (553*\[Rho]^(9/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (295*\[Rho]^(9/2)*Log[\[Rho]]^2)/(3*E^t0) + 
        (295*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/3 + 
        (553*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/18 + 
        (5*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/2 + 
        (30331*\[Rho]^5*Log[\[Rho]]^2)/720 - (55*\[Rho]^5*Log[\[Rho]]^2)/
         (24*E^(4*t0)) - (35*\[Rho]^5*Log[\[Rho]]^2)/(2*E^(2*t0)) - 
        (35*E^(2*t0)*\[Rho]^5*Log[\[Rho]]^2)/2 - 
        (55*E^(4*t0)*\[Rho]^5*Log[\[Rho]]^2)/24 - 
        (32*\[Rho]^(11/2)*Log[\[Rho]]^2)/3 + (5*\[Rho]^(11/2)*Log[\[Rho]]^2)/
         (6*E^(3*t0)) + (9*\[Rho]^(11/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (9*E^t0*\[Rho]^(11/2)*Log[\[Rho]]^2)/2 + 
        (5*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]]^2)/6 + 
        (103*\[Rho]^6*Log[\[Rho]]^2)/720 + (5*\[Rho]^7*Log[\[Rho]]^2)/336 - 
        (7*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(4*t0)) - 
        (16*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (7*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (8*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (308*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (956*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (296*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (296*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (956*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (308*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (70*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(6*t0)) - (223*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(4*t0)) - 
        (170*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(2*t0) + 170*E^(2*t0)*\[Rho]*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (223*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 + (70*E^(6*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (136*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/3 + 
        (4*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(7*t0) + (1084*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(15*E^(5*t0)) + 
        (2732*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (340*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^t0 - 340*E^t0*\[Rho]^(3/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        (2732*E^(3*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1084*E^(5*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/15 - 
        4*E^(7*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (7*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(8*t0)) - 
        (910*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (265*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^(4*t0) - 
        (4742*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (4742*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        265*E^(4*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] + (910*E^(6*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 + 
        (7*E^(8*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (40*t0*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (128*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(21*E^(7*t0)) + (340*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(5*t0)) + 
        (3904*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (20*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (3904*E^(3*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (340*E^(5*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (128*E^(7*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/21 - 
        (56*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(6*t0)) - (520*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(4*t0)) - 
        (404*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(2*t0)) + (404*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (520*E^(4*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (56*E^(6*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (3088*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 - (8*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (63*E^(7*t0)) + (1124*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (616*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (2668*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) + 
        (2668*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (616*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (1124*E^(5*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 + (8*E^(7*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/63 + 
        (2*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(6*t0)) - (6*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/E^(4*t0) + (502*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) - 
        (502*E^(2*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + 6*E^(4*t0)*\[Rho]^4*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        (2*E^(6*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 - (2672*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (4*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^(5*t0)) - 
        (200*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (340*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^t0 + 340*E^t0*\[Rho]^(9/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (200*E^(3*t0)*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (4*E^(5*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (11*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) + (80*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(2*t0)) - (80*E^(2*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (11*E^(4*t0)*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1016*t0*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (4*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (12*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^t0 + 12*E^t0*\[Rho]^(11/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (4*E^(3*t0)*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (176*PolyLog[2, E^(-2*t0)])/3 + 
        (968*\[Rho]*PolyLog[2, E^(-2*t0)])/3 - 
        (29893*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 + 
        (8905*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 + 
        (19759*\[Rho]^4*PolyLog[2, E^(-2*t0)])/3 + 
        (10079*\[Rho]^5*PolyLog[2, E^(-2*t0)])/9 + 
        (3008*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 - 
        368*\[Rho]*PolyLog[2, -E^(-t0)] - (48160*\[Rho]^(3/2)*
          PolyLog[2, -E^(-t0)])/9 - (9358*\[Rho]^2*PolyLog[2, -E^(-t0)])/3 - 
        (315008*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/15 - 
        (51502*\[Rho]^3*PolyLog[2, -E^(-t0)])/9 - 
        (477248*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/105 - 
        2870*\[Rho]^4*PolyLog[2, -E^(-t0)] + 
        (25280*\[Rho]^(9/2)*PolyLog[2, -E^(-t0)])/9 - 
        (950*\[Rho]^5*PolyLog[2, -E^(-t0)])/3 + 96*\[Rho]^(11/2)*
         PolyLog[2, -E^(-t0)] - (3008*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 - 
        368*\[Rho]*PolyLog[2, E^(-t0)] + (48160*\[Rho]^(3/2)*
          PolyLog[2, E^(-t0)])/9 - (9358*\[Rho]^2*PolyLog[2, E^(-t0)])/3 + 
        (315008*\[Rho]^(5/2)*PolyLog[2, E^(-t0)])/15 - 
        (51502*\[Rho]^3*PolyLog[2, E^(-t0)])/9 + 
        (477248*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/105 - 
        2870*\[Rho]^4*PolyLog[2, E^(-t0)] - 
        (25280*\[Rho]^(9/2)*PolyLog[2, E^(-t0)])/9 - 
        (950*\[Rho]^5*PolyLog[2, E^(-t0)])/3 - 96*\[Rho]^(11/2)*
         PolyLog[2, E^(-t0)] + (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/
         (3*E^t0) + (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (184*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        184*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)] + 
        (2188*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (3164*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (3164*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (2188*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (185*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) - 
        (4124*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (4124*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        185*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)] + 
        (404*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) + 
        (3100*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (3240*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        3240*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (3100*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (404*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/5 - 
        (170*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) - 
        (1337*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (7190*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (7190*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (1337*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (170*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (40*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(21*E^(7*t0)) + 
        (512*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) + 
        (3032*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (2960*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        2960*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (3032*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (512*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/5 + 
        (40*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/21 - 
        (10*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(6*t0) - 
        (223*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) - 
        (1202*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        1202*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] - 
        223*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] - 
        10*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(5*t0) + 
        (2212*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (2360*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (2360*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (2212*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        20*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (55*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (140*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        140*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)] - 
        (55*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (20*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (36*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        36*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (184*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        184*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)] - 
        (2188*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (3164*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (3164*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (2188*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (185*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) + 
        (4124*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (4124*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        185*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)] - 
        (404*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) - 
        (3100*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (3240*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        3240*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (3100*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (404*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/5 + 
        (170*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) + 
        (1337*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (7190*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (7190*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (1337*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (170*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (40*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(21*E^(7*t0)) - 
        (512*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) - 
        (3032*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (2960*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        2960*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (3032*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (512*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/5 - 
        (40*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/21 + 
        (10*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(6*t0) + 
        (223*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) + 
        (1202*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        1202*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] + 
        223*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] + 
        10*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)] - 
        (20*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/E^(5*t0) - 
        (2212*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (2360*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (2360*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (2212*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        20*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (55*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (140*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        140*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)] + 
        (55*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (20*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (36*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        36*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (20*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (3967*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/630 + 
        (6521*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/30 + 
        (7565*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/6 + 
        (36845*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/18 + 
        (2065*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/2 + 
        (3997*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/30 + 
        (103*\[Rho]^6*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/90 + 
        (5*\[Rho]^7*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/42 - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (8*Sqrt[\[Rho]]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (136*\[Rho]*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (136*\[Rho]^(3/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (40*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (40*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (3088*\[Rho]^3*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (3088*\[Rho]^(7/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (2672*\[Rho]^4*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (2672*\[Rho]^(9/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (1016*\[Rho]^5*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (1016*\[Rho]^(11/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (8*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (248*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (3878*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (224*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (1109*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/6 + 
        (211*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/90 + 
        (103*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]])/90 + 
        (5*\[Rho]^7*PolyLog[2, 1 - Sqrt[\[Rho]]])/42 + 
        (3967*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/630 + 
        (5401*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/30 + 
        (1651*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/2 + 
        (17869*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/18 + 
        (980*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        18*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (8*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (248*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (3878*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (224*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (1109*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/6 + 
        (211*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/90 + 
        (103*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]])/90 + 
        (5*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]])/42 + 
        (224*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (112*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (184*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        184*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (2188*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (3164*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (3164*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (2188*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (1306*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (185*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (4124*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (4124*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        185*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (404*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (3100*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (3240*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        3240*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (3100*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (404*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 - 
        (9488*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (170*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (1337*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (7190*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (7190*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (1337*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (170*E^(6*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (40*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) + 
        (512*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (3032*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (2960*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        2960*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (3032*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (512*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (40*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/21 - 
        (4235*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/6 - 
        (10*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(6*t0) - 
        (223*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (1202*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        1202*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        223*E^(4*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        10*E^(6*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(5*t0) + 
        (2212*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (2360*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (2360*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (2212*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        20*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (3457*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/30 - 
        (55*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (140*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        140*E^(2*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (55*E^(4*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (20*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (36*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        36*E^t0*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (103*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/90 - 
        (5*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]/E^t0])/42 + 
        (8*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (224*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (8*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (184*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) + 184*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (136*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (2188*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (3164*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (3164*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (2188*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (136*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) + (185*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(4*t0) + (4124*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) + (4124*E^(2*t0)*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/3 + 185*E^(4*t0)*\[Rho]^2*
         PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (40*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (404*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (3100*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (3240*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        3240*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (3100*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (404*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 + 
        (40*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (170*\[Rho]^3*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (1337*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (7190*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (7190*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1337*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (170*E^(6*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (3088*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (40*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (512*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (3032*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (2960*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        2960*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (3032*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (512*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 - 
        (40*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/21 + 
        (3088*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (10*\[Rho]^4*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/E^(6*t0) + 
        (223*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(4*t0) + 
        (1202*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        1202*E^(2*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        223*E^(4*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        10*E^(6*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (2672*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(5*t0) - 
        (2212*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2360*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (2360*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (2212*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        20*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (2672*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) + (55*\[Rho]^5*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (140*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        140*E^(2*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (55*E^(4*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1016*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (36*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1016*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]]))))/Pi + 
     (4*Sqrt[\[Rho]]*(-248 - 1377*\[Rho] - 1938*\[Rho]^2 - 2200*\[Rho]^3 - 
        858*\[Rho]^4 - 33*\[Rho]^5 + Sqrt[\[Rho]]*(576 + 2772*\[Rho] + 
          4191*\[Rho]^2 + 2223*\[Rho]^3 + 244*\[Rho]^4)*Cosh[t0])*Sinh[t0])/
      3 - (4*\[Rho]^(3/2)*(261 + 921*\[Rho] + 882*\[Rho]^2 + 209*\[Rho]^3 + 
        5*\[Rho]^4)*Sinh[3*t0])/3 + 221*\[Rho]^2*Sinh[4*t0] + 
     505*\[Rho]^3*Sinh[4*t0] + 249*\[Rho]^4*Sinh[4*t0] + 
     (55*\[Rho]^5*Sinh[4*t0])/3 - (452*\[Rho]^(5/2)*Sinh[5*t0])/5 - 
     (1696*\[Rho]^(7/2)*Sinh[5*t0])/15 - 20*\[Rho]^(9/2)*Sinh[5*t0] + 
     (62*\[Rho]^3*Sinh[6*t0])/3 + 10*\[Rho]^4*Sinh[6*t0] - 
     (40*\[Rho]^(7/2)*Sinh[7*t0])/21
M4\[Rho]D = (8*t0*(12 + 16*\[Rho] - 2157*\[Rho]^2 - 6840*\[Rho]^3 - 
        4495*\[Rho]^4 - 456*\[Rho]^5 + 27*\[Rho]^6))/3 + 
     16*(-(Sqrt[\[Rho]]*(13 + 286*\[Rho] + 1287*\[Rho]^2 + 1716*\[Rho]^3 + 
          715*\[Rho]^4 + 78*\[Rho]^5 + \[Rho]^6)) + 
       (1 + 78*\[Rho] + 715*\[Rho]^2 + 1716*\[Rho]^3 + 1287*\[Rho]^4 + 
         286*\[Rho]^5 + 13*\[Rho]^6)*Cosh[t0])*Csch[t0] + 
     (CF*\[Alpha]s*(28/(3*E^(2*t0)) - (28*E^(2*t0))/3 + 
        (352*E^(t0/2))/(3 - 3*E^t0) + (352*E^(t0/2))/(3*(-1 + E^t0)) - 
        16/(3*(-1 + E^(2*t0))) - (16*E^(2*t0))/(3*(-1 + E^(2*t0))) - 
        (88*Pi^2)/9 - (1542347*t0)/19600 + (28*t0)/(3*E^(4*t0)) + 
        (64*t0)/(3*E^(2*t0)) + (64*E^(2*t0)*t0)/3 + (28*E^(4*t0)*t0)/3 - 
        (704*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) - (72203*t0^2)/1260 - 
        (1778*Sqrt[\[Rho]])/(45*E^(3*t0)) + (124025809*Sqrt[\[Rho]])/
         (529200*E^t0) - (124025809*E^t0*Sqrt[\[Rho]])/529200 + 
        (1778*E^(3*t0)*Sqrt[\[Rho]])/45 + (512*E^t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))) + (968*Pi^2*Sqrt[\[Rho]])/9 - 
        (1568*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - (4544*t0*Sqrt[\[Rho]])/
         (27*E^(3*t0)) + (167477*t0*Sqrt[\[Rho]])/(630*E^t0) + 
        (26357*E^t0*t0*Sqrt[\[Rho]])/630 - (4544*E^(3*t0)*t0*Sqrt[\[Rho]])/
         27 - (1568*E^(5*t0)*t0*Sqrt[\[Rho]])/45 + 
        (4480*E^t0*t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))^2) + 
        (4480*E^(3*t0)*t0*Sqrt[\[Rho]])/(3*(-1 + E^(2*t0))^2) + 
        (112*t0^2*Sqrt[\[Rho]])/E^t0 + 112*E^t0*t0^2*Sqrt[\[Rho]] + 
        (9632*\[Rho])/(135*E^(4*t0)) + (118354303*\[Rho])/(352800*E^(2*t0)) - 
        (118354303*E^(2*t0)*\[Rho])/352800 - (9632*E^(4*t0)*\[Rho])/135 + 
        (52288*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + (52288*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) - (608*\[Rho])/(-1 + E^(2*t0)) - 
        (608*E^(2*t0)*\[Rho])/(-1 + E^(2*t0)) + (8*Pi^2*\[Rho])/9 - 
        (164827777*t0*\[Rho])/33075 + (1456*t0*\[Rho])/(27*E^(6*t0)) + 
        (4024*t0*\[Rho])/(9*E^(4*t0)) + (731117*t0*\[Rho])/(1260*E^(2*t0)) + 
        (1149437*E^(2*t0)*t0*\[Rho])/1260 + (4024*E^(4*t0)*t0*\[Rho])/9 + 
        (1456*E^(6*t0)*t0*\[Rho])/27 - (17536*E^(2*t0)*t0*\[Rho])/
         (-1 + E^(2*t0))^2 + (19658*t0^2*\[Rho])/105 - 
        (332*t0^2*\[Rho])/E^(2*t0) - 332*E^(2*t0)*t0^2*\[Rho] - 
        (1880*\[Rho]^(3/2))/(27*E^(5*t0)) - (1097461031*\[Rho]^(3/2))/
         (1587600*E^(3*t0)) - (324501481*\[Rho]^(3/2))/(66150*E^t0) + 
        (324501481*E^t0*\[Rho]^(3/2))/66150 + 
        (1097461031*E^(3*t0)*\[Rho]^(3/2))/1587600 + 
        (1880*E^(5*t0)*\[Rho]^(3/2))/27 + (210304*E^(t0/2)*\[Rho]^(3/2))/
         (3 - 3*E^t0) + (210304*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (15488*E^t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))) - 
        (24128*Pi^2*\[Rho]^(3/2))/9 - (128*t0*\[Rho]^(3/2))/(3*E^(7*t0)) - 
        (26624*t0*\[Rho]^(3/2))/(45*E^(5*t0)) - (1249231*t0*\[Rho]^(3/2))/
         (630*E^(3*t0)) + (9337*t0*\[Rho]^(3/2))/(35*E^t0) - 
        (147883*E^t0*t0*\[Rho]^(3/2))/35 - (1479671*E^(3*t0)*t0*\[Rho]^(3/2))/
         630 - (26624*E^(5*t0)*t0*\[Rho]^(3/2))/45 - 
        (128*E^(7*t0)*t0*\[Rho]^(3/2))/3 + (94336*E^t0*t0*\[Rho]^(3/2))/
         (3*(-1 + E^(2*t0))^2) + (94336*E^(3*t0)*t0*\[Rho]^(3/2))/
         (3*(-1 + E^(2*t0))^2) + (1646*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) + 
        (2246*t0^2*\[Rho]^(3/2))/E^t0 + 2246*E^t0*t0^2*\[Rho]^(3/2) + 
        (1646*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + (346*\[Rho]^2)/(9*E^(6*t0)) + 
        (1333061819*\[Rho]^2)/(2116800*E^(4*t0)) + (322412407*\[Rho]^2)/
         (66150*E^(2*t0)) - (322412407*E^(2*t0)*\[Rho]^2)/66150 - 
        (1333061819*E^(4*t0)*\[Rho]^2)/2116800 - (346*E^(6*t0)*\[Rho]^2)/9 + 
        (552160*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) + (552160*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) - (22000*\[Rho]^2)/(3*(-1 + E^(2*t0))) - 
        (22000*E^(2*t0)*\[Rho]^2)/(3*(-1 + E^(2*t0))) + 
        (78170*Pi^2*\[Rho]^2)/27 - (31837091*t0*\[Rho]^2)/675 + 
        (154*t0*\[Rho]^2)/(9*E^(8*t0)) + (11488*t0*\[Rho]^2)/(27*E^(6*t0)) + 
        (6561487*t0*\[Rho]^2)/(2520*E^(4*t0)) + (1015594*t0*\[Rho]^2)/
         (315*E^(2*t0)) + (2173534*E^(2*t0)*t0*\[Rho]^2)/315 + 
        (7255747*E^(4*t0)*t0*\[Rho]^2)/2520 + (11488*E^(6*t0)*t0*\[Rho]^2)/
         27 + (154*E^(8*t0)*t0*\[Rho]^2)/9 - (461120*E^(2*t0)*t0*\[Rho]^2)/
         (3*(-1 + E^(2*t0))^2) + (846814*t0^2*\[Rho]^2)/45 - 
        (551*t0^2*\[Rho]^2)/E^(4*t0) - (3676*t0^2*\[Rho]^2)/E^(2*t0) - 
        3676*E^(2*t0)*t0^2*\[Rho]^2 - 551*E^(4*t0)*t0^2*\[Rho]^2 - 
        (917*\[Rho]^(5/2))/(81*E^(7*t0)) - (504629437*\[Rho]^(5/2))/
         (1587600*E^(5*t0)) - (771911509*\[Rho]^(5/2))/(238140*E^(3*t0)) - 
        (1285998289*\[Rho]^(5/2))/(28350*E^t0) + 
        (1285998289*E^t0*\[Rho]^(5/2))/28350 + 
        (771911509*E^(3*t0)*\[Rho]^(5/2))/238140 + 
        (504629437*E^(5*t0)*\[Rho]^(5/2))/1587600 + 
        (917*E^(7*t0)*\[Rho]^(5/2))/81 + (1012480*E^(t0/2)*\[Rho]^(5/2))/
         (3 - 3*E^t0) + (1012480*E^(t0/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (29568*E^t0*\[Rho]^(5/2))/(-1 + E^(2*t0)) - 
        (951256*Pi^2*\[Rho]^(5/2))/45 - (224*t0*\[Rho]^(5/2))/(81*E^(9*t0)) - 
        (10048*t0*\[Rho]^(5/2))/(63*E^(7*t0)) - (379027*t0*\[Rho]^(5/2))/
         (210*E^(5*t0)) - (998612*t0*\[Rho]^(5/2))/(189*E^(3*t0)) - 
        (488081*t0*\[Rho]^(5/2))/(45*E^t0) - (1439021*E^t0*t0*\[Rho]^(5/2))/
         45 - (1459688*E^(3*t0)*t0*\[Rho]^(5/2))/189 - 
        (2039279*E^(5*t0)*t0*\[Rho]^(5/2))/1050 - 
        (10048*E^(7*t0)*t0*\[Rho]^(5/2))/63 - (224*E^(9*t0)*t0*\[Rho]^(5/2))/
         81 + (135168*E^t0*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 + 
        (135168*E^(3*t0)*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 + 
        (1716*t0^2*\[Rho]^(5/2))/(5*E^(5*t0)) + (10978*t0^2*\[Rho]^(5/2))/
         (3*E^(3*t0)) + (10566*t0^2*\[Rho]^(5/2))/E^t0 + 
        10566*E^t0*t0^2*\[Rho]^(5/2) + (10978*E^(3*t0)*t0^2*\[Rho]^(5/2))/3 + 
        (1716*E^(5*t0)*t0^2*\[Rho]^(5/2))/5 + (112*\[Rho]^3)/(81*E^(8*t0)) + 
        (10831817*\[Rho]^3)/(127008*E^(6*t0)) + (89324173*\[Rho]^3)/
         (66150*E^(4*t0)) + (21909503*\[Rho]^3)/(1800*E^(2*t0)) - 
        (21909503*E^(2*t0)*\[Rho]^3)/1800 - (89324173*E^(4*t0)*\[Rho]^3)/
         66150 - (10831817*E^(6*t0)*\[Rho]^3)/127008 - 
        (112*E^(8*t0)*\[Rho]^3)/81 + (1342720*E^(t0/2)*\[Rho]^3)/
         (3 - 3*E^t0) + (1342720*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (21824*\[Rho]^3)/(-1 + E^(2*t0)) - (21824*E^(2*t0)*\[Rho]^3)/
         (-1 + E^(2*t0)) + (190264*Pi^2*\[Rho]^3)/27 - (1654621*t0*\[Rho]^3)/
         15 + (220*t0*\[Rho]^3)/(9*E^(8*t0)) + (164425*t0*\[Rho]^3)/
         (252*E^(6*t0)) + (1240816*t0*\[Rho]^3)/(315*E^(4*t0)) + 
        (34237*t0*\[Rho]^3)/(10*E^(2*t0)) + (138357*E^(2*t0)*t0*\[Rho]^3)/
         10 + (1596766*E^(4*t0)*t0*\[Rho]^3)/315 + 
        (175289*E^(6*t0)*t0*\[Rho]^3)/252 + (220*E^(8*t0)*t0*\[Rho]^3)/9 - 
        (352000*E^(2*t0)*t0*\[Rho]^3)/(-1 + E^(2*t0))^2 + 
        (401234*t0^2*\[Rho]^3)/9 - (388*t0^2*\[Rho]^3)/(3*E^(6*t0)) - 
        (2260*t0^2*\[Rho]^3)/E^(4*t0) - (10412*t0^2*\[Rho]^3)/E^(2*t0) - 
        10412*E^(2*t0)*t0^2*\[Rho]^3 - 2260*E^(4*t0)*t0^2*\[Rho]^3 - 
        (388*E^(6*t0)*t0^2*\[Rho]^3)/3 - (599047*\[Rho]^(7/2))/
         (63504*E^(7*t0)) - (4217971*\[Rho]^(7/2))/(13230*E^(5*t0)) - 
        (684410641*\[Rho]^(7/2))/(198450*E^(3*t0)) - 
        (6651139799*\[Rho]^(7/2))/(132300*E^t0) + 
        (6651139799*E^t0*\[Rho]^(7/2))/132300 + 
        (684410641*E^(3*t0)*\[Rho]^(7/2))/198450 + 
        (4217971*E^(5*t0)*\[Rho]^(7/2))/13230 + 
        (599047*E^(7*t0)*\[Rho]^(7/2))/63504 + 
        (1308160*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (1308160*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (47872*E^t0*\[Rho]^(7/2))/(-1 + E^(2*t0)) - 
        (2468672*Pi^2*\[Rho]^(7/2))/105 - (12361*t0*\[Rho]^(7/2))/
         (126*E^(7*t0)) - (469849*t0*\[Rho]^(7/2))/(315*E^(5*t0)) - 
        (1189949*t0*\[Rho]^(7/2))/(315*E^(3*t0)) - (24424*t0*\[Rho]^(7/2))/
         (315*E^t0) - (10413124*E^t0*t0*\[Rho]^(7/2))/315 - 
        (2524289*E^(3*t0)*t0*\[Rho]^(7/2))/315 - 
        (2880713*E^(5*t0)*t0*\[Rho]^(7/2))/1575 - 
        (93367*E^(7*t0)*t0*\[Rho]^(7/2))/882 + (171776*E^t0*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 + (171776*E^(3*t0)*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 + (190*t0^2*\[Rho]^(7/2))/(7*E^(7*t0)) + 
        (4218*t0^2*\[Rho]^(7/2))/(5*E^(5*t0)) + (6354*t0^2*\[Rho]^(7/2))/
         E^(3*t0) + (16490*t0^2*\[Rho]^(7/2))/E^t0 + 16490*E^t0*t0^2*
         \[Rho]^(7/2) + 6354*E^(3*t0)*t0^2*\[Rho]^(7/2) + 
        (4218*E^(5*t0)*t0^2*\[Rho]^(7/2))/5 + 
        (190*E^(7*t0)*t0^2*\[Rho]^(7/2))/7 - \[Rho]^4/(72*E^(8*t0)) + 
        (1634281*\[Rho]^4)/(47628*E^(6*t0)) + (25446931*\[Rho]^4)/
         (37800*E^(4*t0)) + (13751627*\[Rho]^4)/(2700*E^(2*t0)) - 
        (13751627*E^(2*t0)*\[Rho]^4)/2700 - (25446931*E^(4*t0)*\[Rho]^4)/
         37800 - (1634281*E^(6*t0)*\[Rho]^4)/47628 + (E^(8*t0)*\[Rho]^4)/72 + 
        (936160*E^(t0/2)*\[Rho]^4)/(3 - 3*E^t0) + (936160*E^(t0/2)*\[Rho]^4)/
         (3*(-1 + E^t0)) - (19536*\[Rho]^4)/(-1 + E^(2*t0)) - 
        (19536*E^(2*t0)*\[Rho]^4)/(-1 + E^(2*t0)) + (24079*Pi^2*\[Rho]^4)/
         27 - (3268018*t0*\[Rho]^4)/45 + (11*t0*\[Rho]^4)/(18*E^(8*t0)) + 
        (15466*t0*\[Rho]^4)/(63*E^(6*t0)) + (90128*t0*\[Rho]^4)/
         (45*E^(4*t0)) - (112426*t0*\[Rho]^4)/(45*E^(2*t0)) + 
        (332714*E^(2*t0)*t0*\[Rho]^4)/45 + (142598*E^(4*t0)*t0*\[Rho]^4)/45 + 
        (2126*E^(6*t0)*t0*\[Rho]^4)/7 + (89*E^(8*t0)*t0*\[Rho]^4)/72 - 
        (251328*E^(2*t0)*t0*\[Rho]^4)/(-1 + E^(2*t0))^2 + 
        6131*t0^2*\[Rho]^4 - (5*t0^2*\[Rho]^4)/(2*E^(8*t0)) - 
        (524*t0^2*\[Rho]^4)/(3*E^(6*t0)) - (2332*t0^2*\[Rho]^4)/E^(4*t0) - 
        (9892*t0^2*\[Rho]^4)/E^(2*t0) - 9892*E^(2*t0)*t0^2*\[Rho]^4 - 
        2332*E^(4*t0)*t0^2*\[Rho]^4 - (524*E^(6*t0)*t0^2*\[Rho]^4)/3 - 
        (5*E^(8*t0)*t0^2*\[Rho]^4)/2 - (4799*\[Rho]^(9/2))/(7056*E^(7*t0)) - 
        (15354631*\[Rho]^(9/2))/(198450*E^(5*t0)) - (978973*\[Rho]^(9/2))/
         (1470*E^(3*t0)) - (58848427*\[Rho]^(9/2))/(132300*E^t0) + 
        (58848427*E^t0*\[Rho]^(9/2))/132300 + (978973*E^(3*t0)*\[Rho]^(9/2))/
         1470 + (15354631*E^(5*t0)*\[Rho]^(9/2))/198450 + 
        (4799*E^(7*t0)*\[Rho]^(9/2))/7056 + (484480*E^(t0/2)*\[Rho]^(9/2))/
         (3 - 3*E^t0) + (484480*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (70400*E^t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))) - 
        (559352*Pi^2*\[Rho]^(9/2))/315 - (127*t0*\[Rho]^(9/2))/
         (18*E^(7*t0)) - (143617*t0*\[Rho]^(9/2))/(315*E^(5*t0)) - 
        (28739*t0*\[Rho]^(9/2))/(21*E^(3*t0)) + (1662916*t0*\[Rho]^(9/2))/
         (105*E^t0) - (274544*E^t0*t0*\[Rho]^(9/2))/105 - 
        (234589*E^(3*t0)*t0*\[Rho]^(9/2))/63 - 
        (1013681*E^(5*t0)*t0*\[Rho]^(9/2))/1575 - 
        (10183*E^(7*t0)*t0*\[Rho]^(9/2))/882 + (204160*E^t0*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) + (204160*E^(3*t0)*t0*\[Rho]^(9/2))/
         (3*(-1 + E^(2*t0))^2) + (110*t0^2*\[Rho]^(9/2))/(7*E^(7*t0)) + 
        (2346*t0^2*\[Rho]^(9/2))/(5*E^(5*t0)) + (10598*t0^2*\[Rho]^(9/2))/
         (3*E^(3*t0)) + (9226*t0^2*\[Rho]^(9/2))/E^t0 + 
        9226*E^t0*t0^2*\[Rho]^(9/2) + (10598*E^(3*t0)*t0^2*\[Rho]^(9/2))/3 + 
        (2346*E^(5*t0)*t0^2*\[Rho]^(9/2))/5 + 
        (110*E^(7*t0)*t0^2*\[Rho]^(9/2))/7 + (67169*\[Rho]^5)/
         (14112*E^(6*t0)) + (20225431*\[Rho]^5)/(198450*E^(4*t0)) - 
        (13679381*\[Rho]^5)/(37800*E^(2*t0)) + (13679381*E^(2*t0)*\[Rho]^5)/
         37800 - (20225431*E^(4*t0)*\[Rho]^5)/198450 - 
        (67169*E^(6*t0)*\[Rho]^5)/14112 + (175168*E^(t0/2)*\[Rho]^5)/
         (3 - 3*E^t0) + (175168*E^(t0/2)*\[Rho]^5)/(3*(-1 + E^t0)) - 
        (15136*\[Rho]^5)/(3*(-1 + E^(2*t0))) - (15136*E^(2*t0)*\[Rho]^5)/
         (3*(-1 + E^(2*t0))) - (45040*Pi^2*\[Rho]^5)/27 - 
        (2339687*t0*\[Rho]^5)/225 + (8249*t0*\[Rho]^5)/(252*E^(6*t0)) + 
        (214874*t0*\[Rho]^5)/(315*E^(4*t0)) - (8717*t0*\[Rho]^5)/
         (30*E^(2*t0)) + (85963*E^(2*t0)*t0*\[Rho]^5)/30 + 
        (321344*E^(4*t0)*t0*\[Rho]^5)/315 + (11609*E^(6*t0)*t0*\[Rho]^5)/
         252 - (159104*E^(2*t0)*t0*\[Rho]^5)/(3*(-1 + E^(2*t0))^2) - 
        (49934*t0^2*\[Rho]^5)/5 - (40*t0^2*\[Rho]^5)/E^(6*t0) - 
        (676*t0^2*\[Rho]^5)/E^(4*t0) - (3156*t0^2*\[Rho]^5)/E^(2*t0) - 
        3156*E^(2*t0)*t0^2*\[Rho]^5 - 676*E^(4*t0)*t0^2*\[Rho]^5 - 
        40*E^(6*t0)*t0^2*\[Rho]^5 - (463073*\[Rho]^(11/2))/(35280*E^(5*t0)) - 
        (75808717*\[Rho]^(11/2))/(1190700*E^(3*t0)) + 
        (30541727*\[Rho]^(11/2))/(9450*E^t0) - (30541727*E^t0*\[Rho]^(11/2))/
         9450 + (75808717*E^(3*t0)*\[Rho]^(11/2))/1190700 + 
        (463073*E^(5*t0)*\[Rho]^(11/2))/35280 + 
        (41344*E^(t0/2)*\[Rho]^(11/2))/(3 - 3*E^t0) + 
        (41344*E^(t0/2)*\[Rho]^(11/2))/(3*(-1 + E^t0)) + 
        (2944*E^t0*\[Rho]^(11/2))/(-1 + E^(2*t0)) + 
        (10112*Pi^2*\[Rho]^(11/2))/9 - (50713*t0*\[Rho]^(11/2))/
         (630*E^(5*t0)) - (753304*t0*\[Rho]^(11/2))/(945*E^(3*t0)) + 
        (105599*t0*\[Rho]^(11/2))/(45*E^t0) - (43261*E^t0*t0*\[Rho]^(11/2))/
         45 - (1103164*E^(3*t0)*t0*\[Rho]^(11/2))/945 - 
        (63817*E^(5*t0)*t0*\[Rho]^(11/2))/630 + (7040*E^t0*t0*\[Rho]^(11/2))/
         (-1 + E^(2*t0))^2 + (7040*E^(3*t0)*t0*\[Rho]^(11/2))/
         (-1 + E^(2*t0))^2 + (52*t0^2*\[Rho]^(11/2))/E^(5*t0) + 
        (1666*t0^2*\[Rho]^(11/2))/(3*E^(3*t0)) + (1654*t0^2*\[Rho]^(11/2))/
         E^t0 + 1654*E^t0*t0^2*\[Rho]^(11/2) + 
        (1666*E^(3*t0)*t0^2*\[Rho]^(11/2))/3 + 52*E^(5*t0)*t0^2*
         \[Rho]^(11/2) + (2677861*\[Rho]^6)/(141120*E^(4*t0)) - 
        (1342813*\[Rho]^6)/(198450*E^(2*t0)) + (1342813*E^(2*t0)*\[Rho]^6)/
         198450 - (2677861*E^(4*t0)*\[Rho]^6)/141120 - 
        (784*\[Rho]^6)/(3*(-1 + E^(2*t0))) - (784*E^(2*t0)*\[Rho]^6)/
         (3*(-1 + E^(2*t0))) - (5254*Pi^2*\[Rho]^6)/27 + 
        (860558*t0*\[Rho]^6)/1575 + (58291*t0*\[Rho]^6)/(504*E^(4*t0)) + 
        (69866*t0*\[Rho]^6)/(105*E^(2*t0)) + (96326*E^(2*t0)*t0*\[Rho]^6)/
         105 + (67111*E^(4*t0)*t0*\[Rho]^6)/504 - (6848*E^(2*t0)*t0*\[Rho]^6)/
         (3*(-1 + E^(2*t0))^2) - (52118*t0^2*\[Rho]^6)/45 - 
        (35*t0^2*\[Rho]^6)/E^(4*t0) - (252*t0^2*\[Rho]^6)/E^(2*t0) - 
        252*E^(2*t0)*t0^2*\[Rho]^6 - 35*E^(4*t0)*t0^2*\[Rho]^6 - 
        (536803*\[Rho]^(13/2))/(35280*E^(3*t0)) + (7898689*\[Rho]^(13/2))/
         (198450*E^t0) - (7898689*E^t0*\[Rho]^(13/2))/198450 + 
        (536803*E^(3*t0)*\[Rho]^(13/2))/35280 + (256*E^(t0/2)*\[Rho]^(13/2))/
         (3 - 3*E^t0) + (256*E^(t0/2)*\[Rho]^(13/2))/(3*(-1 + E^t0)) + 
        (128*E^t0*\[Rho]^(13/2))/(3*(-1 + E^(2*t0))) + 
        24*Pi^2*\[Rho]^(13/2) - (1395*t0*\[Rho]^(13/2))/(14*E^(3*t0)) - 
        (113399*t0*\[Rho]^(13/2))/(315*E^t0) - (147419*E^t0*t0*\[Rho]^(13/2))/
         315 - (4465*E^(3*t0)*t0*\[Rho]^(13/2))/42 + 
        (256*E^t0*t0*\[Rho]^(13/2))/(3*(-1 + E^(2*t0))^2) + 
        (256*E^(3*t0)*t0*\[Rho]^(13/2))/(3*(-1 + E^(2*t0))^2) + 
        (10*t0^2*\[Rho]^(13/2))/E^(3*t0) + (54*t0^2*\[Rho]^(13/2))/E^t0 + 
        54*E^t0*t0^2*\[Rho]^(13/2) + 10*E^(3*t0)*t0^2*\[Rho]^(13/2) + 
        (147377*\[Rho]^7)/(23520*E^(2*t0)) - (147377*E^(2*t0)*\[Rho]^7)/
         23520 + (6155383*t0*\[Rho]^7)/99225 + (1401*t0*\[Rho]^7)/
         (28*E^(2*t0)) + (1401*E^(2*t0)*t0*\[Rho]^7)/28 + 
        (158*t0^2*\[Rho]^7)/315 - (3001*\[Rho]^(15/2))/(3920*E^t0) + 
        (3001*E^t0*\[Rho]^(15/2))/3920 - (557*t0*\[Rho]^(15/2))/(42*E^t0) - 
        (557*E^t0*t0*\[Rho]^(15/2))/42 + (3281*t0*\[Rho]^8)/3920 + 
        (t0^2*\[Rho]^8)/28 - (352*t0*Log[1 - E^(-2*t0)])/3 - 
        432*t0*\[Rho]*Log[1 - E^(-2*t0)] + (261956*t0*\[Rho]^2*
          Log[1 - E^(-2*t0)])/9 + (202480*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/3 - 
        (52498*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/9 - 
        (226624*t0*\[Rho]^5*Log[1 - E^(-2*t0)])/9 - 
        (24460*t0*\[Rho]^6*Log[1 - E^(-2*t0)])/9 - 
        (896*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 + 
        (1328*t0*\[Rho]*Log[1 - E^(-t0)])/3 - 
        (67072*t0*\[Rho]^(3/2)*Log[1 - E^(-t0)])/9 + 5636*t0*\[Rho]^2*
         Log[1 - E^(-t0)] - (1748224*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/45 + 
        (153616*t0*\[Rho]^3*Log[1 - E^(-t0)])/9 - 
        (2213376*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/35 + 
        (148814*t0*\[Rho]^4*Log[1 - E^(-t0)])/9 - 
        (11124608*t0*\[Rho]^(9/2)*Log[1 - E^(-t0)])/315 + 
        (15488*t0*\[Rho]^5*Log[1 - E^(-t0)])/3 - 
        (54272*t0*\[Rho]^(11/2)*Log[1 - E^(-t0)])/9 + 
        (1148*t0*\[Rho]^6*Log[1 - E^(-t0)])/3 - 
        (512*t0*\[Rho]^(13/2)*Log[1 - E^(-t0)])/3 + 
        (896*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 + 
        (1328*t0*\[Rho]*Log[1 + E^(-t0)])/3 + 
        (67072*t0*\[Rho]^(3/2)*Log[1 + E^(-t0)])/9 + 5636*t0*\[Rho]^2*
         Log[1 + E^(-t0)] + (1748224*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/45 + 
        (153616*t0*\[Rho]^3*Log[1 + E^(-t0)])/9 + 
        (2213376*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/35 + 
        (148814*t0*\[Rho]^4*Log[1 + E^(-t0)])/9 + 
        (11124608*t0*\[Rho]^(9/2)*Log[1 + E^(-t0)])/315 + 
        (15488*t0*\[Rho]^5*Log[1 + E^(-t0)])/3 + 
        (54272*t0*\[Rho]^(11/2)*Log[1 + E^(-t0)])/9 + 
        (1148*t0*\[Rho]^6*Log[1 + E^(-t0)])/3 + 
        (512*t0*\[Rho]^(13/2)*Log[1 + E^(-t0)])/3 + 
        (6560*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 - 
        (29440*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/9 - 
        (137120*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/3 - 
        (92416*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 + 
        (84640*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 + 
        (94720*t0*\[Rho]^(11/2)*Log[-1 + E^t0])/9 + 
        (800*t0*\[Rho]^(13/2)*Log[-1 + E^t0])/3 - 
        (6560*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 + 
        (29440*t0*\[Rho]^(3/2)*Log[1 + E^t0])/9 + 
        (137120*t0*\[Rho]^(5/2)*Log[1 + E^t0])/3 + 
        (92416*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 - 
        (84640*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 - 
        (94720*t0*\[Rho]^(11/2)*Log[1 + E^t0])/9 - 
        (800*t0*\[Rho]^(13/2)*Log[1 + E^t0])/3 + (28*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) + (64*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (64*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (28*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 + (32*t0*Log[-E^(-t0) + E^t0])/
         3 - (1568*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (4544*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (1472*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (1472*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        (4544*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/27 + 
        (1568*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (1456*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (4024*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (8816*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (8816*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (4024*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (1456*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 - 
        (3904*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (128*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*E^(7*t0)) - 
        (26624*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (59552*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (27296*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (27296*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (59552*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/27 + 
        (26624*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/45 + 
        (128*E^(7*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/3 + 
        (154*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (11488*\[Rho]^2*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (7888*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (47600*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (47600*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (7888*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (11488*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/27 - 
        (154*E^(8*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (25952*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (224*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(81*E^(9*t0)) - 
        (10048*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (78848*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (155728*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (16592*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (16592*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/3 + 
        (155728*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 + 
        (78848*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/45 + 
        (10048*E^(7*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/63 + 
        (224*E^(9*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/81 + 
        (220*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (16624*\[Rho]^3*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (10864*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(4*t0)) + 
        (47120*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (47120*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (10864*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (16624*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/27 - 
        (220*E^(8*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 + 
        (37696*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (5536*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (53888*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (29632*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (6624*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/E^t0 - 
        6624*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0] + 
        (29632*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (53888*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/45 + 
        (5536*E^(7*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/63 - 
        (4*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (464*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(6*t0)) + 
        (9428*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (4496*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4496*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (9428*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (464*E^(6*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 + 
        (4*E^(8*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 + 
        (44384*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 + 
        (176*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (4976*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) + 
        (688*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^(3*t0)) + 
        (29456*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) - 
        (29456*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 - 
        (688*E^(3*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 + 
        (4976*E^(5*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/45 - 
        (176*E^(7*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/63 - 
        (64*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) - 
        (488*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (4768*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4768*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/3 + 
        (488*E^(4*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^(6*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 + 
        (60608*t0*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 + 
        (416*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) + 
        (4544*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) + 
        (18656*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) - 
        (18656*E^t0*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/9 - 
        (4544*E^(3*t0)*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/27 - 
        (416*E^(5*t0)*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/45 - 
        (56*\[Rho]^6*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) - 
        (400*\[Rho]^6*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (400*E^(2*t0)*\[Rho]^6*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(4*t0)*\[Rho]^6*Log[-E^(-t0) + E^t0])/9 + 
        (4928*t0*\[Rho]^6*Log[-E^(-t0) + E^t0])/9 + 
        (16*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) + 
        (48*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/E^t0 - 48*E^t0*\[Rho]^(13/2)*
         Log[-E^(-t0) + E^t0] - (16*E^(3*t0)*\[Rho]^(13/2)*
          Log[-E^(-t0) + E^t0])/9 - (448*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/
         (3*E^t0) + (448*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (448*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (448*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (664*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (664*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (1328*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (1328*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (6584*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (8984*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (8984*E^t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 + 
        (6584*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/27 - 
        (6584*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (8984*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (8984*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/3 - 
        (6584*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 + 
        (551*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (7352*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (7352*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (551*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (2204*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (14704*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (14704*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (2204*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (2288*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) - 
        (43912*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (14088*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        14088*E^t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] + 
        (43912*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/27 + 
        (2288*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/25 - 
        (2288*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) - 
        (43912*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (14088*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        14088*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)] - 
        (43912*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/9 - 
        (2288*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/5 + 
        (776*\[Rho]^3*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) + 
        (2260*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (20824*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (20824*E^(2*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (2260*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/3 - 
        (776*E^(6*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/27 + 
        (1552*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) + 
        (9040*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (41648*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (41648*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (9040*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/3 + 
        (1552*E^(6*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/9 - 
        (760*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(147*E^(7*t0)) - 
        (5624*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) - 
        (2824*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^(3*t0) - 
        (65960*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (65960*E^t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        2824*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] + 
        (5624*E^(5*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/25 + 
        (760*E^(7*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/147 - 
        (760*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(21*E^(7*t0)) - 
        (5624*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) - 
        (8472*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^(3*t0) - 
        (65960*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (65960*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        8472*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] - 
        (5624*E^(5*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/5 - 
        (760*E^(7*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/21 + 
        (5*\[Rho]^4*Log[-1 + E^(2*t0)])/(12*E^(8*t0)) + 
        (1048*\[Rho]^4*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) + 
        (2332*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (19784*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (19784*E^(2*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (2332*E^(4*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (1048*E^(6*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/27 - 
        (5*E^(8*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/12 + 
        (10*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(8*t0)) + 
        (2096*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) + 
        (9328*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (39568*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (39568*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (9328*E^(4*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (2096*E^(6*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/9 + 
        (10*E^(8*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (440*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(147*E^(7*t0)) - 
        (3128*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) - 
        (42392*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (36904*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (36904*E^t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 + 
        (42392*E^(3*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/27 + 
        (3128*E^(5*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/25 + 
        (440*E^(7*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/147 - 
        (440*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(21*E^(7*t0)) - 
        (3128*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) - 
        (42392*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (36904*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (36904*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/3 - 
        (42392*E^(3*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/9 - 
        (3128*E^(5*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/5 - 
        (440*E^(7*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/21 + 
        (80*\[Rho]^5*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) + 
        (676*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (2104*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) - 2104*E^(2*t0)*\[Rho]^5*
         Log[-1 + E^(2*t0)] - (676*E^(4*t0)*\[Rho]^5*Log[-1 + E^(2*t0)])/3 - 
        (80*E^(6*t0)*\[Rho]^5*Log[-1 + E^(2*t0)])/9 + 
        (160*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(6*t0)) + 
        (2704*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (4208*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        4208*E^(2*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)] + 
        (2704*E^(4*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/3 + 
        (160*E^(6*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/3 - 
        (208*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(15*E^(5*t0)) - 
        (6664*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) - 
        (6616*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (6616*E^t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 + 
        (6664*E^(3*t0)*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/27 + 
        (208*E^(5*t0)*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/15 - 
        (208*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^(5*t0)) - 
        (6664*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (6616*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (6616*E^t0*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 - 
        (6664*E^(3*t0)*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/9 - 
        (208*E^(5*t0)*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 + 
        (35*\[Rho]^6*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (168*\[Rho]^6*Log[-1 + E^(2*t0)])/E^(2*t0) - 168*E^(2*t0)*\[Rho]^6*
         Log[-1 + E^(2*t0)] - (35*E^(4*t0)*\[Rho]^6*Log[-1 + E^(2*t0)])/3 + 
        (140*t0*\[Rho]^6*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) + 
        (336*t0*\[Rho]^6*Log[-1 + E^(2*t0)])/E^(2*t0) + 
        336*E^(2*t0)*t0*\[Rho]^6*Log[-1 + E^(2*t0)] + 
        (140*E^(4*t0)*t0*\[Rho]^6*Log[-1 + E^(2*t0)])/3 - 
        (40*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) - 
        (72*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/E^t0 + 72*E^t0*\[Rho]^(13/2)*
         Log[-1 + E^(2*t0)] + (40*E^(3*t0)*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/
         9 - (40*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) - 
        (72*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/E^t0 - 
        72*E^t0*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)] - 
        (40*E^(3*t0)*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/3 + 
        (128*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*E^(2*t0)*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (256*t0*Log[\[Mu]/mb])/3 + (4736*Sqrt[\[Rho]]*Log[\[Mu]/mb])/
         (9*E^t0) - (4736*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/9 + 
        (3328*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (6592*\[Rho]*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (6592*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/9 + (3328*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (3328*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (1024*t0*\[Rho]*Log[\[Mu]/mb])/9 + 
        (2432*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (35840*\[Rho]^(3/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (35840*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/9 - 
        (2432*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 + 
        (73216*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (1984*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (14720*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (14720*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (1984*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (91520*\[Rho]^2*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (91520*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) - 
        (46592*t0*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (384*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^(5*t0) + 
        (38144*\[Rho]^(5/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (12416*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (12416*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (38144*E^(3*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/9 - 
        384*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb] - 
        (109824*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (448*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(6*t0)) - 
        (7552*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (31040*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (31040*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (7552*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (448*E^(6*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (73216*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (73216*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        50176*t0*\[Rho]^3*Log[\[Mu]/mb] + (2176*\[Rho]^(7/2)*Log[\[Mu]/mb])/
         (63*E^(7*t0)) + (44032*\[Rho]^(7/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (6912*\[Rho]^(7/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (29056*\[Rho]^(7/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (29056*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/9 - 6912*E^(3*t0)*
         \[Rho]^(7/2)*Log[\[Mu]/mb] - (44032*E^(5*t0)*\[Rho]^(7/2)*
          Log[\[Mu]/mb])/45 - (2176*E^(7*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/63 - 
        (146432*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (32*\[Rho]^4*Log[\[Mu]/mb])/(9*E^(8*t0)) - 
        (6016*\[Rho]^4*Log[\[Mu]/mb])/(27*E^(6*t0)) - 
        (24256*\[Rho]^4*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (89216*\[Rho]^4*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (89216*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (24256*E^(4*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (6016*E^(6*t0)*\[Rho]^4*Log[\[Mu]/mb])/27 + 
        (32*E^(8*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (54912*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (54912*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (313600*t0*\[Rho]^4*Log[\[Mu]/mb])/9 + 
        (1408*\[Rho]^(9/2)*Log[\[Mu]/mb])/(63*E^(7*t0)) + 
        (26752*\[Rho]^(9/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (36224*\[Rho]^(9/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (53248*\[Rho]^(9/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (53248*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/9 - 
        (36224*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/9 - 
        (26752*E^(5*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/45 - 
        (1408*E^(7*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/63 + 
        (183040*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (512*\[Rho]^5*Log[\[Mu]/mb])/(9*E^(6*t0)) - 
        (7552*\[Rho]^5*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (31424*\[Rho]^5*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (31424*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/9 + 
        (7552*E^(4*t0)*\[Rho]^5*Log[\[Mu]/mb])/9 + 
        (512*E^(6*t0)*\[Rho]^5*Log[\[Mu]/mb])/9 + 
        (36608*\[Rho]^5*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (36608*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) - 
        (14336*t0*\[Rho]^5*Log[\[Mu]/mb])/3 + 
        (3328*\[Rho]^(11/2)*Log[\[Mu]/mb])/(45*E^(5*t0)) + 
        (17792*\[Rho]^(11/2)*Log[\[Mu]/mb])/(27*E^(3*t0)) + 
        (15616*\[Rho]^(11/2)*Log[\[Mu]/mb])/(9*E^t0) - 
        (15616*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/9 - 
        (17792*E^(3*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb])/27 - 
        (3328*E^(5*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb])/45 - 
        (6656*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (448*\[Rho]^6*Log[\[Mu]/mb])/(9*E^(4*t0)) - 
        (2432*\[Rho]^6*Log[\[Mu]/mb])/(9*E^(2*t0)) + 
        (2432*E^(2*t0)*\[Rho]^6*Log[\[Mu]/mb])/9 + 
        (448*E^(4*t0)*\[Rho]^6*Log[\[Mu]/mb])/9 + 
        (1664*\[Rho]^6*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (1664*E^(2*t0)*\[Rho]^6*Log[\[Mu]/mb])/(3*(-1 + E^(2*t0))) + 
        (128*\[Rho]^(13/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (128*\[Rho]^(13/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (128*E^t0*\[Rho]^(13/2)*Log[\[Mu]/mb])/3 - 
        (128*E^(3*t0)*\[Rho]^(13/2)*Log[\[Mu]/mb])/9 + 
        (256*E^t0*\[Rho]^(13/2)*Log[\[Mu]/mb])/(3 - 3*E^(2*t0)) - 
        (2457157*Log[1 - Sqrt[\[Rho]]])/176400 - 
        (4015421*\[Rho]*Log[1 - Sqrt[\[Rho]]])/11025 - 
        (367663*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/225 - 
        (54781*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/45 + 
        (13625*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/9 + 
        (327773*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/225 + 
        (19093*\[Rho]^6*Log[1 - Sqrt[\[Rho]]])/75 + 
        (5193*\[Rho]^7*Log[1 - Sqrt[\[Rho]]])/1225 + 
        (2929*\[Rho]^8*Log[1 - Sqrt[\[Rho]]])/35280 + 
        (3523*Log[E^t0 - Sqrt[\[Rho]]])/945 + (7*Log[E^t0 - Sqrt[\[Rho]]])/
         (3*E^(4*t0)) + (16*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (19*Log[E^t0 - Sqrt[\[Rho]]])/(810*\[Rho]^2) - 
        (251*Log[E^t0 - Sqrt[\[Rho]]])/(945*\[Rho]) - 
        (392*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (1136*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (248*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (248*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (1136*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (392*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (186212*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/945 + 
        (364*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (1006*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (3139*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (3139*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (1006*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (364*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (32*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(7*t0)) - 
        (6656*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (19514*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (1590*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        1590*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (19514*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (6656*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (32*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (15032*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/135 + 
        (77*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(8*t0)) + 
        (2872*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (7556*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (8488*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (8488*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (7556*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (2872*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (77*E^(8*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/18 - 
        (56*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(81*E^(9*t0)) - 
        (2512*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(63*E^(7*t0)) - 
        (25276*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (81770*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (6942*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        6942*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (81770*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (25276*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (2512*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/63 - 
        (56*E^(9*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/81 + 
        (247888*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/135 + 
        (55*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(8*t0)) + 
        (5539*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (17600*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (21398*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (21398*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17600*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (5539*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (55*E^(8*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (302*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(7*t0)) - 
        (10862*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (123398*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (99298*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (99298*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (123398*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (10862*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (302*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (7018*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/135 + 
        (17*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(8*t0)) + 
        (3592*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (15701*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (7128*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/E^(2*t0) + 
        7128*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]] + 
        (15701*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (3592*E^(6*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/27 + 
        (17*E^(8*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/18 - 
        (494*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(63*E^(7*t0)) - 
        (5302*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(15*E^(5*t0)) - 
        (75974*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (66370*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (66370*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (75974*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (5302*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/15 - 
        (494*E^(7*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/63 - 
        (180164*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/135 + 
        (251*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (5510*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (27098*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (27098*E^(2*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (5510*E^(4*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (251*E^(6*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (2504*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (2074*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (18934*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) - 
        (18934*E^t0*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (2074*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (2504*E^(5*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (466951*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/1890 + 
        (614*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (4544*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (4544*E^(2*t0)*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (614*E^(4*t0)*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (158*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (230*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 - 
        230*E^t0*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (158*E^(3*t0)*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (4703*\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]])/2835 + 
        (25*\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]])/E^(2*t0) + 
        25*E^(2*t0)*\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]] - 
        (20*\[Rho]^(15/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(15/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (\[Rho]^8*Log[E^t0 - Sqrt[\[Rho]]])/105 - 
        (4076711*Log[1 - Sqrt[\[Rho]]/E^t0])/529200 - 
        (19*Log[1 - Sqrt[\[Rho]]/E^t0])/(810*\[Rho]^2) + 
        (251*Log[1 - Sqrt[\[Rho]]/E^t0])/(945*\[Rho]) + 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (4818697*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/33075 - 
        (166*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (166*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (112*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (332*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (332*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (1646*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (2246*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (2246*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1646*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (1646*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (2246*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (2246*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1646*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (1760101*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/675 - 
        (551*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) - 
        (1838*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (1838*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (551*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/12 + 
        638*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (551*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (3676*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (3676*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (551*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (572*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) + 
        (10978*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (3522*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        3522*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10978*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (572*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 - 
        (572*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (10978*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (3522*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        3522*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10978*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (572*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 + 
        (261289*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (194*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) - 
        (565*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (5206*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (5206*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (565*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (194*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (22316*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (388*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (2260*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (10412*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (10412*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (2260*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (388*E^(6*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (190*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(147*E^(7*t0)) + 
        (1406*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) + 
        (706*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(3*t0) + 
        (16490*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (16490*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        706*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1406*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 - 
        (190*E^(7*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/147 - 
        (190*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) - 
        (1406*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (2118*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(3*t0) - 
        (16490*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (16490*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        2118*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (1406*E^(5*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 - 
        (190*E^(7*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/21 + 
        (1717793*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/135 - 
        (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(48*E^(8*t0)) - 
        (262*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) - 
        (583*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (4946*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (4946*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (583*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (262*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (5*E^(8*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/48 + 
        (27559*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (5*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(6*E^(8*t0)) + 
        (524*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (2332*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (9892*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (9892*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (2332*E^(4*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (524*E^(6*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (5*E^(8*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/6 + 
        (110*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(147*E^(7*t0)) + 
        (782*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) + 
        (10598*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (9226*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (9226*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (10598*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (782*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 - 
        (110*E^(7*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/147 - 
        (110*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) - 
        (782*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (10598*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (9226*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (9226*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (10598*E^(3*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (782*E^(5*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 - 
        (110*E^(7*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/21 + 
        (4343959*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/675 - 
        (20*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (169*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (526*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        526*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (169*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (20*E^(6*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (18856*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/15 + 
        (40*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(6*t0)) + 
        (676*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (1052*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        1052*E^(2*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (676*E^(4*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (40*E^(6*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (52*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) + 
        (1666*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) + 
        (1654*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1654*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1666*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (52*E^(5*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (52*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) - 
        (1666*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (1654*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (1654*E^t0*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (1666*E^(3*t0)*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (52*E^(5*t0)*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (11116403*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/9450 - 
        (35*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/(12*E^(4*t0)) - 
        (42*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        42*E^(2*t0)*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (35*E^(4*t0)*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/12 + 
        (6194*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/45 + 
        (35*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (84*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        84*E^(2*t0)*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (35*E^(4*t0)*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (10*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (10*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 - 
        18*E^t0*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (10*E^(3*t0)*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (6319988*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/99225 + 
        (316*t0*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/315 + 
        (1991*\[Rho]^8*Log[1 - Sqrt[\[Rho]]/E^t0])/2352 + 
        (t0*\[Rho]^8*Log[1 - Sqrt[\[Rho]]/E^t0])/14 + 
        (67037*Log[1 - E^t0*Sqrt[\[Rho]]])/945 + 
        (8*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - (19*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (810*\[Rho]^2) + (251*Log[1 - E^t0*Sqrt[\[Rho]]])/(945*\[Rho]) + 
        (224*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (1601192*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/945 - 
        (332*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (332*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (976*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (3292*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (4492*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (4492*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (3292*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (965972*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/135 - 
        (551*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) - 
        (3676*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (3676*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (551*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/6 - 
        (6488*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (1144*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) + 
        (21956*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (7044*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        7044*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (21956*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        (1144*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 + 
        (1236212*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/135 - 
        (388*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (1130*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (10412*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (10412*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (1130*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (388*E^(6*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (9424*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (380*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(147*E^(7*t0)) + 
        (2812*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) + 
        (1412*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(3*t0) + 
        (32980*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (32980*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        1412*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (2812*E^(5*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 - 
        (380*E^(7*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/147 + 
        (823322*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/135 - 
        (5*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(24*E^(8*t0)) - 
        (524*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (1166*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (9892*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (9892*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (1166*E^(4*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (524*E^(6*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (5*E^(8*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/24 + 
        (11096*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (220*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(147*E^(7*t0)) + 
        (1564*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) + 
        (21196*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (18452*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (18452*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (21196*E^(3*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        (1564*E^(5*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 - 
        (220*E^(7*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/147 + 
        (329024*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/135 - 
        (40*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (338*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (1052*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        1052*E^(2*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (338*E^(4*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (40*E^(6*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (15152*t0*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (104*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (3332*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (3308*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (3308*E^t0*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (3332*E^(3*t0)*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 - 
        (104*E^(5*t0)*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/15 + 
        (534991*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/1890 - 
        (35*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*E^(4*t0)) - 
        (84*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        84*E^(2*t0)*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (35*E^(4*t0)*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/6 + 
        (1232*t0*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (20*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (36*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (4703*\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]])/2835 + 
        (\[Rho]^8*Log[1 - E^t0*Sqrt[\[Rho]]])/105 - 
        (7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (16*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (16*E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (392*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (1136*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (248*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (248*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (1136*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (392*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (364*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (1006*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (3139*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (3139*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (1006*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (364*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (32*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(7*t0)) + 
        (6656*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (19514*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (27*E^(3*t0)) + (1590*\[Rho]^(3/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 1590*E^t0*\[Rho]^(3/2)*
         Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + (19514*E^(3*t0)*\[Rho]^(3/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (6656*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (32*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (77*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(8*t0)) - 
        (2872*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (7556*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (8488*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (8488*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (7556*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (2872*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 - 
        (77*E^(8*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (56*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(81*E^(9*t0)) + 
        (2512*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(63*E^(7*t0)) + 
        (25276*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (45*E^(5*t0)) + (81770*\[Rho]^(5/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (6942*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        6942*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (81770*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (25276*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (2512*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/63 + 
        (56*E^(9*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/81 - 
        (55*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(8*t0)) - 
        (5539*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (17600*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (21398*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (21398*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17600*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (5539*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 - 
        (55*E^(8*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (302*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(7*t0)) + 
        (10862*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (15*E^(5*t0)) + (123398*\[Rho]^(7/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (99298*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (99298*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (123398*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (10862*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (302*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (17*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(8*t0)) - 
        (3592*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (15701*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (7128*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(2*t0) - 
        7128*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (15701*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (3592*E^(6*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 - 
        (17*E^(8*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 + 
        (494*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(63*E^(7*t0)) + 
        (5302*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (75974*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (27*E^(3*t0)) + (66370*\[Rho]^(9/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (66370*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (75974*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (5302*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/15 + 
        (494*E^(7*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/63 - 
        (251*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (5510*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (27098*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (27098*E^(2*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (5510*E^(4*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (251*E^(6*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (2504*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/
         (45*E^(5*t0)) + (2074*\[Rho]^(11/2)*
          Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (18934*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) + 
        (18934*E^t0*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (2074*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (2504*E^(5*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (614*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (4544*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (4544*E^(2*t0)*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (614*E^(4*t0)*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (158*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (230*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 + 
        230*E^t0*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (158*E^(3*t0)*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (25*\[Rho]^7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(2*t0) - 
        25*E^(2*t0)*\[Rho]^7*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (20*\[Rho]^(15/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (20*E^t0*\[Rho]^(15/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (2457157*Log[Sqrt[\[Rho]] - \[Rho]])/176400 + 
        (4015421*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/11025 + 
        (367663*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/225 + 
        (54781*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/45 - 
        (13625*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/9 - 
        (327773*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/225 - 
        (19093*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]])/75 - 
        (5193*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]])/1225 - 
        (2929*\[Rho]^8*Log[Sqrt[\[Rho]] - \[Rho]])/35280 - 
        (35436889*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/529200 + 
        (19*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(810*\[Rho]^2) - 
        (251*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(945*\[Rho]) - 
        (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (112*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (112*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (112*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (54342997*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/33075 + 
        (166*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (166*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (332*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (332*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1646*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (2246*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (2246*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1646*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (1646*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (2246*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (2246*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1646*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (6514801*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/675 + 
        (551*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) + 
        (1838*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (1838*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (551*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 + 
        (551*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (3676*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (3676*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (551*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (572*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) - 
        (10978*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (3522*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        3522*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10978*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (572*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 - 
        (572*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) - 
        (10978*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (9*E^(3*t0)) - (3522*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]])/E^t0 - 3522*E^t0*t0*\[Rho]^(5/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - (10978*E^(3*t0)*t0*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (572*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 - 
        (558109*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (194*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) + 
        (565*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (5206*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (5206*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (565*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (194*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (388*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) + 
        (2260*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (10412*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (10412*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (2260*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (388*E^(6*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (190*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(147*E^(7*t0)) - 
        (1406*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) - 
        (706*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(3*t0) - 
        (16490*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (16490*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        706*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1406*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 + 
        (190*E^(7*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/147 - 
        (190*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(21*E^(7*t0)) - 
        (1406*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) - 
        (2118*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(3*t0) - 
        (16490*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (16490*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        2118*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1406*E^(5*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 - 
        (190*E^(7*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/21 - 
        (2548133*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/135 + 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(48*E^(8*t0)) + 
        (262*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) + 
        (583*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (4946*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (4946*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (583*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (262*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (5*E^(8*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/48 + 
        (5*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(6*E^(8*t0)) + 
        (524*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) + 
        (2332*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (9892*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (9892*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (2332*E^(4*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (524*E^(6*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (5*E^(8*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/6 - 
        (110*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(147*E^(7*t0)) - 
        (782*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) - 
        (10598*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (9226*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (9226*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (10598*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (782*E^(5*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 + 
        (110*E^(7*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/147 - 
        (110*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(21*E^(7*t0)) - 
        (782*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) - 
        (10598*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (9*E^(3*t0)) - (9226*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]])/(3*E^t0) - (9226*E^t0*t0*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (10598*E^(3*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (782*E^(5*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 - 
        (110*E^(7*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/21 - 
        (5088259*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/675 + 
        (20*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) + 
        (169*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (526*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        526*E^(2*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (169*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (20*E^(6*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (40*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(6*t0)) + 
        (676*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (1052*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        1052*E^(2*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (676*E^(4*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (40*E^(6*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (52*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(15*E^(5*t0)) - 
        (1666*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) - 
        (1654*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (1654*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1666*E^(3*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (52*E^(5*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/15 - 
        (52*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(5*t0)) - 
        (1666*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/
         (9*E^(3*t0)) - (1654*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]])/(3*E^t0) - (1654*E^t0*t0*\[Rho]^(11/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1666*E^(3*t0)*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (52*E^(5*t0)*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (11456603*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9450 + 
        (35*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(12*E^(4*t0)) + 
        (42*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        42*E^(2*t0)*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (35*E^(4*t0)*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/12 + 
        (35*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) + 
        (84*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        84*E^(2*t0)*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (35*E^(4*t0)*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (10*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) - 
        (18*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        18*E^t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*E^(3*t0)*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 - 
        (10*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) - 
        (18*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        18*E^t0*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (10*E^(3*t0)*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (6319988*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/99225 - 
        (1991*\[Rho]^8*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/2352 + 
        (14032709*Log[\[Rho]])/529200 - (12*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (12*E^(2*t0)*Log[\[Rho]])/(-1 + E^(2*t0)) - (26843*t0*Log[\[Rho]])/
         1260 - (19*Log[\[Rho]])/(1620*\[Rho]^2) + (251*Log[\[Rho]])/
         (1890*\[Rho]) - (139477*Sqrt[\[Rho]]*Log[\[Rho]])/(1260*E^t0) + 
        (139477*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/1260 + 
        (264*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (21148367*\[Rho]*Log[\[Rho]])/33075 + (311603*\[Rho]*Log[\[Rho]])/
         (2520*E^(2*t0)) - (311603*E^(2*t0)*\[Rho]*Log[\[Rho]])/2520 - 
        (648*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (648*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (17534*t0*\[Rho]*Log[\[Rho]])/315 - (373907*\[Rho]^(3/2)*Log[\[Rho]])/
         (3780*E^(3*t0)) - (250213*\[Rho]^(3/2)*Log[\[Rho]])/(630*E^t0) + 
        (250213*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/630 + 
        (373907*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/3780 + 
        (3696*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (2705906*\[Rho]^2*Log[\[Rho]])/675 + (229073*\[Rho]^2*Log[\[Rho]])/
         (5040*E^(4*t0)) + (103688*\[Rho]^2*Log[\[Rho]])/(315*E^(2*t0)) - 
        (103688*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/315 - 
        (229073*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/5040 - 
        (3300*\[Rho]^2*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (3300*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (100204*t0*\[Rho]^2*Log[\[Rho]])/45 - (1019*\[Rho]^(5/2)*Log[\[Rho]])/
         (252*E^(5*t0)) - (7906*\[Rho]^(5/2)*Log[\[Rho]])/(105*E^(3*t0)) + 
        (70787*\[Rho]^(5/2)*Log[\[Rho]])/(90*E^t0) - 
        (70787*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/90 + 
        (7906*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/105 + 
        (1019*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/252 + 
        (7128*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1313101*\[Rho]^3*Log[\[Rho]])/135 - (11003*\[Rho]^3*Log[\[Rho]])/
         (1512*E^(6*t0)) - (29104*\[Rho]^3*Log[\[Rho]])/(315*E^(4*t0)) - 
        (31981*\[Rho]^3*Log[\[Rho]])/(60*E^(2*t0)) + 
        (31981*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/60 + 
        (29104*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/315 + 
        (11003*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/1512 - 
        (1584*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (1584*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (26530*t0*\[Rho]^3*Log[\[Rho]])/9 + (905*\[Rho]^(7/2)*Log[\[Rho]])/
         (252*E^(7*t0)) + (55369*\[Rho]^(7/2)*Log[\[Rho]])/(630*E^(5*t0)) + 
        (33307*\[Rho]^(7/2)*Log[\[Rho]])/(54*E^(3*t0)) + 
        (7328*\[Rho]^(7/2)*Log[\[Rho]])/(3*E^t0) - 
        (7328*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/3 - 
        (33307*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/54 - 
        (55369*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/630 - 
        (905*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]])/252 - 
        (3168*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1376254*\[Rho]^4*Log[\[Rho]])/135 - (19*\[Rho]^4*Log[\[Rho]])/
         (36*E^(8*t0)) - (1891*\[Rho]^4*Log[\[Rho]])/(63*E^(6*t0)) - 
        (1782*\[Rho]^4*Log[\[Rho]])/(5*E^(4*t0)) - 
        (8117*\[Rho]^4*Log[\[Rho]])/(5*E^(2*t0)) + 
        (8117*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/5 + 
        (1782*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/5 + 
        (1891*E^(6*t0)*\[Rho]^4*Log[\[Rho]])/63 + 
        (19*E^(8*t0)*\[Rho]^4*Log[\[Rho]])/36 + (3564*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (3564*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (2786*t0*\[Rho]^4*Log[\[Rho]])/9 + 
        (911*\[Rho]^(9/2)*Log[\[Rho]])/(252*E^(7*t0)) + 
        (12343*\[Rho]^(9/2)*Log[\[Rho]])/(126*E^(5*t0)) + 
        (65783*\[Rho]^(9/2)*Log[\[Rho]])/(90*E^(3*t0)) + 
        (110624*\[Rho]^(9/2)*Log[\[Rho]])/(45*E^t0) - 
        (110624*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/45 - 
        (65783*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/90 - 
        (12343*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]])/126 - 
        (911*E^(7*t0)*\[Rho]^(9/2)*Log[\[Rho]])/252 - 
        (6600*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (3035789*\[Rho]^5*Log[\[Rho]])/675 - (1637*\[Rho]^5*Log[\[Rho]])/
         (168*E^(6*t0)) - (52163*\[Rho]^5*Log[\[Rho]])/(315*E^(4*t0)) - 
        (158141*\[Rho]^5*Log[\[Rho]])/(180*E^(2*t0)) + 
        (158141*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/180 + 
        (52163*E^(4*t0)*\[Rho]^5*Log[\[Rho]])/315 + 
        (1637*E^(6*t0)*\[Rho]^5*Log[\[Rho]])/168 + 
        (1848*\[Rho]^5*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1848*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (16846*t0*\[Rho]^5*Log[\[Rho]])/45 + 
        (16487*\[Rho]^(11/2)*Log[\[Rho]])/(1260*E^(5*t0)) + 
        (148418*\[Rho]^(11/2)*Log[\[Rho]])/(945*E^(3*t0)) + 
        (62929*\[Rho]^(11/2)*Log[\[Rho]])/(90*E^t0) - 
        (62929*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/90 - 
        (148418*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]])/945 - 
        (16487*E^(5*t0)*\[Rho]^(11/2)*Log[\[Rho]])/1260 - 
        (1296*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (13862321*\[Rho]^6*Log[\[Rho]])/18900 - (8909*\[Rho]^6*Log[\[Rho]])/
         (1008*E^(4*t0)) - (25856*\[Rho]^6*Log[\[Rho]])/(315*E^(2*t0)) + 
        (25856*E^(2*t0)*\[Rho]^6*Log[\[Rho]])/315 + 
        (8909*E^(4*t0)*\[Rho]^6*Log[\[Rho]])/1008 + 
        (132*\[Rho]^6*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (132*E^(2*t0)*\[Rho]^6*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (1516*t0*\[Rho]^6*Log[\[Rho]])/15 + (605*\[Rho]^(13/2)*Log[\[Rho]])/
         (252*E^(3*t0)) + (12601*\[Rho]^(13/2)*Log[\[Rho]])/(630*E^t0) - 
        (12601*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/630 - 
        (605*E^(3*t0)*\[Rho]^(13/2)*Log[\[Rho]])/252 - 
        (24*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (6740621*\[Rho]^7*Log[\[Rho]])/198450 + (\[Rho]^7*Log[\[Rho]])/
         (56*E^(2*t0)) - (E^(2*t0)*\[Rho]^7*Log[\[Rho]])/56 - 
        (158*t0*\[Rho]^7*Log[\[Rho]])/315 + (\[Rho]^(15/2)*Log[\[Rho]])/
         (28*E^t0) - (E^t0*\[Rho]^(15/2)*Log[\[Rho]])/28 + 
        (16397*\[Rho]^8*Log[\[Rho]])/35280 - (t0*\[Rho]^8*Log[\[Rho]])/28 + 
        (664*\[Rho]*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        2818*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]] + 
        (76808*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 + 
        (74407*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 + 
        (7744*\[Rho]^5*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (574*\[Rho]^6*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (664*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (33536*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        2818*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]] + 
        (874112*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/45 - 
        (76808*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (1106688*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/35 - 
        (74407*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (5562304*\[Rho]^(9/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/315 - 
        (7744*\[Rho]^5*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (27136*\[Rho]^(11/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (574*\[Rho]^6*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (256*\[Rho]^(13/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (664*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (33536*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        2818*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]] - 
        (874112*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/45 - 
        (76808*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (1106688*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/35 - 
        (74407*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (5562304*\[Rho]^(9/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/315 - 
        (7744*\[Rho]^5*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (27136*\[Rho]^(11/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 - 
        (574*\[Rho]^6*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (256*\[Rho]^(13/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/3 - 
        (448*Sqrt[\[Rho]]*Log[-1 + E^t0]*Log[\[Rho]])/3 - 
        (33536*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (874112*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/45 - 
        (1106688*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/35 - 
        (5562304*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]])/315 - 
        (27136*\[Rho]^(11/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 - 
        (256*\[Rho]^(13/2)*Log[-1 + E^t0]*Log[\[Rho]])/3 + 
        (448*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (33536*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (874112*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/45 + 
        (1106688*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/35 + 
        (5562304*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]])/315 + 
        (27136*\[Rho]^(11/2)*Log[1 + E^t0]*Log[\[Rho]])/9 + 
        (256*\[Rho]^(13/2)*Log[1 + E^t0]*Log[\[Rho]])/3 + 
        (2557*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/630 + 
        (97508*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/315 + 
        (114008*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/45 + 
        (46124*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (30686*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (39868*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/45 + 
        (436*\[Rho]^6*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (316*\[Rho]^7*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/315 + 
        (\[Rho]^8*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/14 - 
        (3397*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/630 - 
        (80428*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/315 - 
        (32596*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/15 - 
        (50836*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (47330*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 - 
        (25916*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/15 - 
        (7004*\[Rho]^6*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/45 - 
        (316*\[Rho]^7*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/315 - 
        (\[Rho]^8*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/14 + 
        (4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (488*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (3244*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (4712*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (5548*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (7576*\[Rho]^5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (616*\[Rho]^6*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (112*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (388*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (8384*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        1728*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (218528*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/45 + 
        (49562*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (276672*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/35 + 
        (50983*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (1390576*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/315 + 
        (9596*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        (6784*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (7402*\[Rho]^6*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/45 - 
        (64*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (158*\[Rho]^7*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/315 + 
        (\[Rho]^8*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/28 + 
        (56*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (56*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (56*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (166*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (166*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (823*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*E^(3*t0)) + (1123*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*E^t0) + (1123*E^t0*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (823*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - 319*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (551*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(6*E^(4*t0)) - 
        (1838*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (1838*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (551*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 + 
        (286*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (5*E^(5*t0)) + (5489*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(3*t0)) + (1761*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 + 
        1761*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (5489*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (286*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/5 - (11158*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/9 - (194*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(6*t0)) - 
        (1130*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) - 
        (5206*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (5206*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (1130*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (194*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (95*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (21*E^(7*t0)) + (703*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(5*E^(5*t0)) + (1059*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(3*t0) + 
        (8245*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (8245*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        1059*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (703*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         5 + (95*E^(7*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/21 - (27559*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/18 - (5*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(12*E^(8*t0)) - 
        (262*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(6*t0)) - 
        (1166*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) - 
        (4946*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) - 
        (4946*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (1166*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (262*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (5*E^(8*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/12 + 
        (55*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (21*E^(7*t0)) + (391*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(5*E^(5*t0)) + (5299*\[Rho]^(9/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(3*t0)) + 
        (4613*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (4613*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (5299*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (391*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/5 + (55*E^(7*t0)*\[Rho]^(9/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/21 - 
        (9428*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/15 - 
        (20*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(6*t0)) - 
        (338*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) - 
        (526*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) - 
        526*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (338*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (20*E^(6*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (26*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(5*t0)) + (833*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(3*t0)) + (827*\[Rho]^(11/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) + 
        (827*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (833*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (26*E^(5*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (3097*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/45 - (35*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(6*E^(4*t0)) - (42*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(2*t0) - 42*E^(2*t0)*\[Rho]^6*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (35*E^(4*t0)*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/6 + 
        (5*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*E^(3*t0)) + (9*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 + 9*E^t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (5*E^(3*t0)*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/3 - (158*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/315 - (\[Rho]^8*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/28 - (3397*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/
         630 + (112*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (115288*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/315 + 
        (8384*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (53731*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/15 + 
        (218528*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/45 - 
        (89240*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 + 
        (276672*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/35 - 
        (169067*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/18 + 
        (1390576*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/315 - 
        (15092*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/5 + 
        (6784*\[Rho]^(11/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/9 - 
        (11309*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/45 + 
        (64*\[Rho]^(13/2)*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/3 - 
        (316*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/315 - 
        (\[Rho]^8*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/14 + 
        (3397*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/630 - 
        (56*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (56*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (80428*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/315 + (166*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) + (166*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (823*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) - (1123*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) - (1123*E^t0*\[Rho]^(3/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (823*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (32596*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/15 + (551*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(4*t0)) + 
        (1838*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) + (1838*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 + (551*E^(4*t0)*\[Rho]^2*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/6 - 
        (286*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (5*E^(5*t0)) - (5489*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) - (1761*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 - 
        1761*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5489*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (286*E^(5*t0)*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 + 
        (50836*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (194*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(6*t0)) + (1130*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(4*t0)) + 
        (5206*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) + (5206*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 + (1130*E^(4*t0)*\[Rho]^3*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (194*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         9 - (95*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (21*E^(7*t0)) - (703*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(5*E^(5*t0)) - (1059*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(3*t0) - 
        (8245*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (8245*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - 1059*E^(3*t0)*\[Rho]^(7/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (703*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/5 - (95*E^(7*t0)*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/21 + 
        (47330*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 + 
        (5*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (12*E^(8*t0)) + (262*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(6*t0)) + 
        (1166*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(4*t0)) + (4946*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) + (4946*E^(2*t0)*\[Rho]^4*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (1166*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (262*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (5*E^(8*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/12 - (55*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(21*E^(7*t0)) - 
        (391*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (5*E^(5*t0)) - (5299*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) - (4613*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) - 
        (4613*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 - (5299*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (391*E^(5*t0)*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 - 
        (55*E^(7*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/21 + (25916*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/15 + (20*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(6*t0)) + 
        (338*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(4*t0)) + (526*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) + 526*E^(2*t0)*\[Rho]^5*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (338*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (20*E^(6*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (26*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(5*t0)) - (833*\[Rho]^(11/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(9*E^(3*t0)) - 
        (827*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) - (827*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (833*E^(3*t0)*\[Rho]^(11/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (26*E^(5*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (7004*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/45 + (35*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(6*E^(4*t0)) + 
        (42*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(2*t0) + 
        42*E^(2*t0)*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (35*E^(4*t0)*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         6 - (5*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(3*t0)) - (9*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 - 9*E^t0*\[Rho]^(13/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (5*E^(3*t0)*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + (316*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/315 + (\[Rho]^8*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/14 + (1717*Log[\[Rho]]^2)/5040 - 
        (56*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + (28*Sqrt[\[Rho]]*Log[\[Rho]]^2)/
         (3*E^t0) + (28*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 + 
        (21169*\[Rho]*Log[\[Rho]]^2)/210 - (83*\[Rho]*Log[\[Rho]]^2)/
         (3*E^(2*t0)) - (83*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/3 - 
        (4192*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 + 
        (823*\[Rho]^(3/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (1123*\[Rho]^(3/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (1123*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2)/6 + 
        (823*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]]^2)/18 + 
        (47981*\[Rho]^2*Log[\[Rho]]^2)/45 - (551*\[Rho]^2*Log[\[Rho]]^2)/
         (12*E^(4*t0)) - (919*\[Rho]^2*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (919*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/3 - 
        (551*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/12 - 
        (109264*\[Rho]^(5/2)*Log[\[Rho]]^2)/45 + 
        (143*\[Rho]^(5/2)*Log[\[Rho]]^2)/(5*E^(5*t0)) + 
        (5489*\[Rho]^(5/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (1761*\[Rho]^(5/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (1761*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/2 + 
        (5489*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/18 + 
        (143*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/5 + 
        (48757*\[Rho]^3*Log[\[Rho]]^2)/18 - (97*\[Rho]^3*Log[\[Rho]]^2)/
         (9*E^(6*t0)) - (565*\[Rho]^3*Log[\[Rho]]^2)/(3*E^(4*t0)) - 
        (2603*\[Rho]^3*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (2603*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/3 - 
        (565*E^(4*t0)*\[Rho]^3*Log[\[Rho]]^2)/3 - 
        (97*E^(6*t0)*\[Rho]^3*Log[\[Rho]]^2)/9 - 
        (138336*\[Rho]^(7/2)*Log[\[Rho]]^2)/35 + 
        (95*\[Rho]^(7/2)*Log[\[Rho]]^2)/(42*E^(7*t0)) + 
        (703*\[Rho]^(7/2)*Log[\[Rho]]^2)/(10*E^(5*t0)) + 
        (1059*\[Rho]^(7/2)*Log[\[Rho]]^2)/(2*E^(3*t0)) + 
        (8245*\[Rho]^(7/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (8245*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/6 + 
        (1059*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/2 + 
        (703*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/10 + 
        (95*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/42 + 
        (20357*\[Rho]^4*Log[\[Rho]]^2)/9 - (5*\[Rho]^4*Log[\[Rho]]^2)/
         (24*E^(8*t0)) - (131*\[Rho]^4*Log[\[Rho]]^2)/(9*E^(6*t0)) - 
        (583*\[Rho]^4*Log[\[Rho]]^2)/(3*E^(4*t0)) - 
        (2473*\[Rho]^4*Log[\[Rho]]^2)/(3*E^(2*t0)) - 
        (2473*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2)/3 - 
        (583*E^(4*t0)*\[Rho]^4*Log[\[Rho]]^2)/3 - 
        (131*E^(6*t0)*\[Rho]^4*Log[\[Rho]]^2)/9 - 
        (5*E^(8*t0)*\[Rho]^4*Log[\[Rho]]^2)/24 - 
        (695288*\[Rho]^(9/2)*Log[\[Rho]]^2)/315 + 
        (55*\[Rho]^(9/2)*Log[\[Rho]]^2)/(42*E^(7*t0)) + 
        (391*\[Rho]^(9/2)*Log[\[Rho]]^2)/(10*E^(5*t0)) + 
        (5299*\[Rho]^(9/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (4613*\[Rho]^(9/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (4613*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/6 + 
        (5299*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/18 + 
        (391*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/10 + 
        (55*E^(7*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/42 + 
        (58577*\[Rho]^5*Log[\[Rho]]^2)/90 - (10*\[Rho]^5*Log[\[Rho]]^2)/
         (3*E^(6*t0)) - (169*\[Rho]^5*Log[\[Rho]]^2)/(3*E^(4*t0)) - 
        (263*\[Rho]^5*Log[\[Rho]]^2)/E^(2*t0) - 263*E^(2*t0)*\[Rho]^5*
         Log[\[Rho]]^2 - (169*E^(4*t0)*\[Rho]^5*Log[\[Rho]]^2)/3 - 
        (10*E^(6*t0)*\[Rho]^5*Log[\[Rho]]^2)/3 - 
        (3392*\[Rho]^(11/2)*Log[\[Rho]]^2)/9 + 
        (13*\[Rho]^(11/2)*Log[\[Rho]]^2)/(3*E^(5*t0)) + 
        (833*\[Rho]^(11/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) + 
        (827*\[Rho]^(11/2)*Log[\[Rho]]^2)/(6*E^t0) + 
        (827*E^t0*\[Rho]^(11/2)*Log[\[Rho]]^2)/6 + 
        (833*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]]^2)/18 + 
        (13*E^(5*t0)*\[Rho]^(11/2)*Log[\[Rho]]^2)/3 + 
        (2258*\[Rho]^6*Log[\[Rho]]^2)/45 - (35*\[Rho]^6*Log[\[Rho]]^2)/
         (12*E^(4*t0)) - (21*\[Rho]^6*Log[\[Rho]]^2)/E^(2*t0) - 
        21*E^(2*t0)*\[Rho]^6*Log[\[Rho]]^2 - 
        (35*E^(4*t0)*\[Rho]^6*Log[\[Rho]]^2)/12 - 
        (32*\[Rho]^(13/2)*Log[\[Rho]]^2)/3 + (5*\[Rho]^(13/2)*Log[\[Rho]]^2)/
         (6*E^(3*t0)) + (9*\[Rho]^(13/2)*Log[\[Rho]]^2)/(2*E^t0) + 
        (9*E^t0*\[Rho]^(13/2)*Log[\[Rho]]^2)/2 + 
        (5*E^(3*t0)*\[Rho]^(13/2)*Log[\[Rho]]^2)/6 + 
        (79*\[Rho]^7*Log[\[Rho]]^2)/630 + (\[Rho]^8*Log[\[Rho]]^2)/112 - 
        (7*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(4*t0)) - 
        (16*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (16*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (7*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (8*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (392*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (1136*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (368*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (368*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (1136*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (392*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (364*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (1006*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(4*t0)) - 
        (2204*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (2204*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (1006*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (364*E^(6*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 + 
        (976*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (32*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(7*t0)) + (6656*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (14888*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(3*t0)) + (6824*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (6824*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (14888*E^(3*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (6656*E^(5*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (32*E^(7*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (77*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(8*t0)) - (2872*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(27*E^(6*t0)) - 
        (1972*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(4*t0)) - (11900*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (11900*E^(2*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (1972*E^(4*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (2872*E^(6*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (77*E^(8*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (6488*t0*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (56*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(81*E^(9*t0)) + (2512*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(63*E^(7*t0)) + 
        (19712*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (38932*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (4148*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^t0) - (4148*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (38932*E^(3*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (19712*E^(5*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (2512*E^(7*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/63 - (56*E^(9*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/81 - 
        (55*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(8*t0)) - (4156*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(27*E^(6*t0)) - 
        (2716*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(4*t0)) - (11780*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(2*t0)) + 
        (11780*E^(2*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (2716*E^(4*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (4156*E^(6*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (55*E^(8*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (9424*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 + (1384*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(63*E^(7*t0)) + (13472*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (7408*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (1656*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/E^t0 + 
        1656*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (7408*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (13472*E^(5*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (1384*E^(7*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/63 + 
        (\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(8*t0)) - (116*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(6*t0)) - (2357*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(4*t0)) + 
        (1124*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^(2*t0)) - (1124*E^(2*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (2357*E^(4*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (116*E^(6*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (E^(8*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         9 - (11096*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (44*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(63*E^(7*t0)) + 
        (1244*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) - (172*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^(3*t0)) - 
        (7364*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*E^t0) + (7364*E^t0*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (172*E^(3*t0)*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (1244*E^(5*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 + 
        (44*E^(7*t0)*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/63 + (16*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(6*t0)) + 
        (122*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) + (1192*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) - 
        (1192*E^(2*t0)*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (122*E^(4*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^(6*t0)*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (15152*t0*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (104*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) - (1136*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) - 
        (4664*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) + (4664*E^t0*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (1136*E^(3*t0)*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 + (104*E^(5*t0)*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 + 
        (14*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) + (100*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*E^(2*t0)) - (100*E^(2*t0)*\[Rho]^6*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 - 
        (14*E^(4*t0)*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (1232*t0*\[Rho]^6*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (4*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) - (12*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/E^t0 + 12*E^t0*\[Rho]^(13/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (4*E^(3*t0)*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (176*PolyLog[2, E^(-2*t0)])/3 + 
        216*\[Rho]*PolyLog[2, E^(-2*t0)] - 
        (130978*\[Rho]^2*PolyLog[2, E^(-2*t0)])/9 - 
        (101240*\[Rho]^3*PolyLog[2, E^(-2*t0)])/3 + 
        (26249*\[Rho]^4*PolyLog[2, E^(-2*t0)])/9 + 
        (113312*\[Rho]^5*PolyLog[2, E^(-2*t0)])/9 + 
        (12230*\[Rho]^6*PolyLog[2, E^(-2*t0)])/9 + 
        (3872*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 - 
        (1328*\[Rho]*PolyLog[2, -E^(-t0)])/3 - 
        (96512*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/9 - 
        5636*\[Rho]^2*PolyLog[2, -E^(-t0)] - 
        (3805024*\[Rho]^(5/2)*PolyLog[2, -E^(-t0)])/45 - 
        (153616*\[Rho]^3*PolyLog[2, -E^(-t0)])/9 - 
        (9874688*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/105 - 
        (148814*\[Rho]^4*PolyLog[2, -E^(-t0)])/9 - 
        (2237408*\[Rho]^(9/2)*PolyLog[2, -E^(-t0)])/315 - 
        (15488*\[Rho]^5*PolyLog[2, -E^(-t0)])/3 + 
        (40448*\[Rho]^(11/2)*PolyLog[2, -E^(-t0)])/9 - 
        (1148*\[Rho]^6*PolyLog[2, -E^(-t0)])/3 + 96*\[Rho]^(13/2)*
         PolyLog[2, -E^(-t0)] - (3872*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 - 
        (1328*\[Rho]*PolyLog[2, E^(-t0)])/3 + 
        (96512*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/9 - 
        5636*\[Rho]^2*PolyLog[2, E^(-t0)] + (3805024*\[Rho]^(5/2)*
          PolyLog[2, E^(-t0)])/45 - (153616*\[Rho]^3*PolyLog[2, E^(-t0)])/9 + 
        (9874688*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/105 - 
        (148814*\[Rho]^4*PolyLog[2, E^(-t0)])/9 + 
        (2237408*\[Rho]^(9/2)*PolyLog[2, E^(-t0)])/315 - 
        (15488*\[Rho]^5*PolyLog[2, E^(-t0)])/3 - 
        (40448*\[Rho]^(11/2)*PolyLog[2, E^(-t0)])/9 - 
        (1148*\[Rho]^6*PolyLog[2, E^(-t0)])/3 - 96*\[Rho]^(13/2)*
         PolyLog[2, E^(-t0)] + (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/
         (3*E^t0) + (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (664*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (664*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (3292*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (4492*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (4492*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (3292*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (1102*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (7352*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (7352*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (1102*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (1144*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) + 
        (21956*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (7044*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        7044*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (21956*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (1144*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/5 - 
        (776*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) - 
        (4520*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (20824*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (20824*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (4520*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (776*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (380*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(21*E^(7*t0)) + 
        (2812*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) + 
        (4236*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(3*t0) + 
        (32980*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (32980*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        4236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (2812*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/5 + 
        (380*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/21 - 
        (5*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(8*t0)) - 
        (1048*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) - 
        (4664*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (19784*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) - 
        (19784*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (4664*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (1048*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (5*E^(8*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (220*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(21*E^(7*t0)) + 
        (1564*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) + 
        (21196*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (18452*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (18452*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (21196*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (1564*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/5 + 
        (220*E^(7*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/21 - 
        (80*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(6*t0)) - 
        (1352*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (2104*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        2104*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)] - 
        (1352*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (80*E^(6*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (104*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(5*t0)) + 
        (3332*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) + 
        (3308*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) + 
        (3308*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (3332*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (104*E^(5*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (70*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) - 
        (168*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) - 
        168*E^(2*t0)*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)] - 
        (70*E^(4*t0)*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (20*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(3*t0)) + 
        (36*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 + 
        36*E^t0*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (20*E^(3*t0)*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (664*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (664*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (3292*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (4492*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (4492*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (3292*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (1102*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (7352*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (7352*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (1102*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (1144*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) - 
        (21956*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (7044*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        7044*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (21956*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (1144*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/5 + 
        (776*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) + 
        (4520*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (20824*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (20824*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (4520*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (776*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (380*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(21*E^(7*t0)) - 
        (2812*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) - 
        (4236*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/E^(3*t0) - 
        (32980*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (32980*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        4236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (2812*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/5 - 
        (380*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/21 + 
        (5*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(8*t0)) + 
        (1048*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) + 
        (4664*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (19784*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) + 
        (19784*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (4664*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (1048*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (5*E^(8*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (220*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(21*E^(7*t0)) - 
        (1564*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) - 
        (21196*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (18452*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (18452*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (21196*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (1564*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/5 - 
        (220*E^(7*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/21 + 
        (80*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/(3*E^(6*t0)) + 
        (1352*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (2104*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        2104*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)] + 
        (1352*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (80*E^(6*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (104*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(5*t0)) - 
        (3332*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) - 
        (3308*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) - 
        (3308*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (3332*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (104*E^(5*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (70*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) + 
        (168*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) + 
        168*E^(2*t0)*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)] + 
        (70*E^(4*t0)*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (20*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^(3*t0)) - 
        (36*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 - 
        36*E^t0*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (20*E^(3*t0)*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (3397*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/630 + 
        (80428*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/315 + 
        (32596*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/15 + 
        (50836*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (47330*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/9 + 
        (25916*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/15 + 
        (7004*\[Rho]^6*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/45 + 
        (316*\[Rho]^7*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/315 + 
        (\[Rho]^8*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/14 - 
        (8*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/3 + 
        (976*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 + 
        (6488*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (9424*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (11096*\[Rho]^4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/3 - 
        (15152*\[Rho]^5*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (1232*\[Rho]^6*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/9 - 
        (8*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 + 
        (1312*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (12230*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (12892*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (5729*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (19192*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 + 
        (34*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 + 
        (316*\[Rho]^7*PolyLog[2, 1 - Sqrt[\[Rho]]])/315 + 
        (\[Rho]^8*PolyLog[2, 1 - Sqrt[\[Rho]]])/14 + 
        (3397*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/630 + 
        (68668*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/315 + 
        (23026*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/15 + 
        (28520*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (19771*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (1412*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 + 
        18*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (8*PolyLog[2, Sqrt[\[Rho]]])/3 + 
        (1312*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (12230*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]])/9 + 
        (12892*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (5729*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (19192*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/45 + 
        (34*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]])/45 + 
        (316*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]])/315 + 
        (\[Rho]^8*PolyLog[2, Sqrt[\[Rho]]])/14 + 
        (224*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (112*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (664*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (664*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (3292*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (4492*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (4492*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (3292*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        638*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (1102*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (7352*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (7352*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (1102*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (1144*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (21956*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (7044*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        7044*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (21956*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (1144*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 - 
        (22316*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (776*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (4520*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (20824*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (20824*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (4520*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (776*E^(6*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (380*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) + 
        (2812*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (4236*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(3*t0) + 
        (32980*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (32980*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        4236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (2812*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (380*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/21 - 
        (27559*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (5*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(8*t0)) - 
        (1048*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (4664*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (19784*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (19784*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (4664*E^(4*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (1048*E^(6*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (5*E^(8*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (220*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) + 
        (1564*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (21196*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (18452*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (18452*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (21196*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (1564*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (220*E^(7*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/21 - 
        (18856*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/15 - 
        (80*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(6*t0)) - 
        (1352*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (2104*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        2104*E^(2*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (1352*E^(4*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (80*E^(6*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (104*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(5*t0)) + 
        (3332*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (3308*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (3308*E^t0*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (3332*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (104*E^(5*t0)*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (6194*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/45 - 
        (70*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (168*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        168*E^(2*t0)*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (70*E^(4*t0)*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (20*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) + 
        (36*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 + 
        36*E^t0*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (20*E^(3*t0)*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (316*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]/E^t0])/315 - 
        (\[Rho]^8*PolyLog[2, Sqrt[\[Rho]]/E^t0])/14 + 
        (8*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (224*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (224*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (976*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (664*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (664*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (3292*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (4492*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (4492*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (3292*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (6488*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (1102*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (7352*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (7352*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1102*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (1144*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (21956*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (7044*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        7044*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (21956*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (1144*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 + 
        (9424*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (776*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (4520*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (20824*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (20824*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (4520*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (776*E^(6*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (380*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (2812*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (4236*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(3*t0) - 
        (32980*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (32980*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        4236*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (2812*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 - 
        (380*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/21 + 
        (11096*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (5*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(8*t0)) + 
        (1048*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (4664*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (19784*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (19784*E^(2*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (4664*E^(4*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1048*E^(6*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (5*E^(8*t0)*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (220*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (1564*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (21196*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (18452*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (18452*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (21196*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (1564*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 - 
        (220*E^(7*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/21 + 
        (15152*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (80*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(6*t0)) + 
        (1352*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (2104*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        2104*E^(2*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (1352*E^(4*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (80*E^(6*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (104*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(5*t0)) - 
        (3332*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (3308*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) - 
        (3308*E^t0*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (3332*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (104*E^(5*t0)*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1232*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (70*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (168*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) + 
        168*E^(2*t0)*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (70*E^(4*t0)*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (20*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (36*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 - 
        36*E^t0*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (20*E^(3*t0)*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3))/Pi + 
     (CA*\[Alpha]s*(17/(3*E^(2*t0)) - (17*E^(2*t0))/3 + 
        (88*E^(t0/2))/(3 - 3*E^t0) + (88*E^(t0/2))/(3*(-1 + E^t0)) - 
        304/(9*(-1 + E^(2*t0))) - (304*E^(2*t0))/(9*(-1 + E^(2*t0))) - 
        (5*Pi^2)/9 + (15809533*t0)/33075 + (17*t0)/(3*E^(4*t0)) - 
        (4*t0)/(3*E^(2*t0)) - (4*E^(2*t0)*t0)/3 + (17*E^(4*t0)*t0)/3 + 
        (176*E^(2*t0)*t0)/(3*(-1 + E^(2*t0))^2) + (6124*t0^2)/315 - 
        (5*Pi^2)/(3*(-1 + Sqrt[\[Rho]])) + (2749*t0)/
         (9*(-1 + Sqrt[\[Rho]])) + (5*t0^2)/(-1 + Sqrt[\[Rho]]) + 
        (20*Pi^2)/(3*(3 - 3*\[Rho])) + (20*t0^2)/(3*(-1 + \[Rho])) + 
        (2635*t0)/(216*\[Rho]^2) + (2635*t0)/(216*(-1 + Sqrt[\[Rho]])*
          \[Rho]^2) + (2635*t0)/(108*\[Rho]^(3/2)) + 
        (2635*t0)/(216*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (22493*t0)/(216*\[Rho]) + (9929*t0)/(54*Sqrt[\[Rho]]) - 
        (2159*Sqrt[\[Rho]])/(90*E^(3*t0)) - (23804231*Sqrt[\[Rho]])/
         (66150*E^t0) + (23804231*E^t0*Sqrt[\[Rho]])/66150 + 
        (2159*E^(3*t0)*Sqrt[\[Rho]])/90 + (7760*E^t0*Sqrt[\[Rho]])/
         (9*(-1 + E^(2*t0))) - (251*Pi^2*Sqrt[\[Rho]])/9 + 
        (42917*t0*Sqrt[\[Rho]])/54 - (952*t0*Sqrt[\[Rho]])/(45*E^(5*t0)) - 
        (40*t0*Sqrt[\[Rho]])/E^(3*t0) - (33742*t0*Sqrt[\[Rho]])/(315*E^t0) - 
        (19882*E^t0*t0*Sqrt[\[Rho]])/315 - 40*E^(3*t0)*t0*Sqrt[\[Rho]] - 
        (952*E^(5*t0)*t0*Sqrt[\[Rho]])/45 - (1096*E^t0*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (1096*E^(3*t0)*t0*Sqrt[\[Rho]])/
         (3*(-1 + E^(2*t0))^2) - (22*t0^2*Sqrt[\[Rho]])/E^t0 - 
        22*E^t0*t0^2*Sqrt[\[Rho]] + (5*Pi^2*Sqrt[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (2749*t0*Sqrt[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) - (5*t0^2*Sqrt[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (20*t0^2*Sqrt[\[Rho]])/(3 - 3*\[Rho]) + 
        (20*t0^2*Sqrt[\[Rho]])/(3*(-1 + \[Rho])) + (5848*\[Rho])/
         (135*E^(4*t0)) + (4098193*\[Rho])/(7350*E^(2*t0)) - 
        (4098193*E^(2*t0)*\[Rho])/7350 - (5848*E^(4*t0)*\[Rho])/135 + 
        (12592*E^(t0/2)*\[Rho])/(3 - 3*E^t0) + (12592*E^(t0/2)*\[Rho])/
         (3*(-1 + E^t0)) - (7616*\[Rho])/(3*(-1 + E^(2*t0))) - 
        (7616*E^(2*t0)*\[Rho])/(3*(-1 + E^(2*t0))) - (6049*Pi^2*\[Rho])/27 + 
        (499799*t0*\[Rho])/150 + (884*t0*\[Rho])/(27*E^(6*t0)) + 
        (1315*t0*\[Rho])/(9*E^(4*t0)) + (79099*t0*\[Rho])/(315*E^(2*t0)) + 
        (59569*E^(2*t0)*t0*\[Rho])/315 + (1315*E^(4*t0)*t0*\[Rho])/9 + 
        (884*E^(6*t0)*t0*\[Rho])/27 + (4192*E^(2*t0)*t0*\[Rho])/
         (-1 + E^(2*t0))^2 - (7022*t0^2*\[Rho])/45 + (62*t0^2*\[Rho])/
         E^(2*t0) + 62*E^(2*t0)*t0^2*\[Rho] + (965*Pi^2*\[Rho])/
         (3*(3 - 3*Sqrt[\[Rho]])) + (4921*t0*\[Rho])/
         (6*(-1 + Sqrt[\[Rho]])) + (965*t0^2*\[Rho])/
         (3*(-1 + Sqrt[\[Rho]])) + (2500*Pi^2*\[Rho])/(3*(9 - 9*\[Rho])) + 
        (20*t0^2*\[Rho])/(3 - 3*\[Rho]) + (2560*t0^2*\[Rho])/
         (9*(-1 + \[Rho])) - (7990*\[Rho]^(3/2))/(189*E^(5*t0)) - 
        (68626388*\[Rho]^(3/2))/(99225*E^(3*t0)) - (3272317*\[Rho]^(3/2))/
         (1575*E^t0) + (3272317*E^t0*\[Rho]^(3/2))/1575 + 
        (68626388*E^(3*t0)*\[Rho]^(3/2))/99225 + (7990*E^(5*t0)*\[Rho]^(3/2))/
         189 + (49360*E^(t0/2)*\[Rho]^(3/2))/(3 - 3*E^t0) + 
        (49360*E^(t0/2)*\[Rho]^(3/2))/(3*(-1 + E^t0)) + 
        (164384*E^t0*\[Rho]^(3/2))/(9*(-1 + E^(2*t0))) + 
        (2098*Pi^2*\[Rho]^(3/2))/3 + (131495*t0*\[Rho]^(3/2))/54 - 
        (544*t0*\[Rho]^(3/2))/(21*E^(7*t0)) - (1952*t0*\[Rho]^(3/2))/
         (9*E^(5*t0)) - (506102*t0*\[Rho]^(3/2))/(945*E^(3*t0)) - 
        (52234*t0*\[Rho]^(3/2))/(45*E^t0) - (15514*E^t0*t0*\[Rho]^(3/2))/45 - 
        (444782*E^(3*t0)*t0*\[Rho]^(3/2))/945 - 
        (1952*E^(5*t0)*t0*\[Rho]^(3/2))/9 - (544*E^(7*t0)*t0*\[Rho]^(3/2))/
         21 - (22000*E^t0*t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))^2) - 
        (22000*E^(3*t0)*t0*\[Rho]^(3/2))/(3*(-1 + E^(2*t0))^2) - 
        (292*t0^2*\[Rho]^(3/2))/(3*E^(3*t0)) - (408*t0^2*\[Rho]^(3/2))/E^t0 - 
        408*E^t0*t0^2*\[Rho]^(3/2) - (292*E^(3*t0)*t0^2*\[Rho]^(3/2))/3 + 
        (965*t0^2*\[Rho]^(3/2))/(3 - 3*Sqrt[\[Rho]]) + 
        (965*Pi^2*\[Rho]^(3/2))/(9*(-1 + Sqrt[\[Rho]])) + 
        (4921*t0*\[Rho]^(3/2))/(6*(-1 + Sqrt[\[Rho]])) + 
        (2560*t0^2*\[Rho]^(3/2))/(9 - 9*\[Rho]) + (2560*t0^2*\[Rho]^(3/2))/
         (9*(-1 + \[Rho])) + (2941*\[Rho]^2)/(126*E^(6*t0)) + 
        (12733817*\[Rho]^2)/(22050*E^(4*t0)) + (4156597*\[Rho]^2)/
         (1350*E^(2*t0)) - (4156597*E^(2*t0)*\[Rho]^2)/1350 - 
        (12733817*E^(4*t0)*\[Rho]^2)/22050 - (2941*E^(6*t0)*\[Rho]^2)/126 + 
        (126040*E^(t0/2)*\[Rho]^2)/(3 - 3*E^t0) + (126040*E^(t0/2)*\[Rho]^2)/
         (3*(-1 + E^t0)) - (201520*\[Rho]^2)/(9*(-1 + E^(2*t0))) - 
        (201520*E^(2*t0)*\[Rho]^2)/(9*(-1 + E^(2*t0))) - 
        (19975*Pi^2*\[Rho]^2)/9 + (731176*t0*\[Rho]^2)/27 + 
        (187*t0*\[Rho]^2)/(18*E^(8*t0)) + (1480*t0*\[Rho]^2)/(9*E^(6*t0)) + 
        (419369*t0*\[Rho]^2)/(630*E^(4*t0)) + (74573*t0*\[Rho]^2)/
         (45*E^(2*t0)) + (45503*E^(2*t0)*t0*\[Rho]^2)/45 + 
        (390389*E^(4*t0)*t0*\[Rho]^2)/630 + (1480*E^(6*t0)*t0*\[Rho]^2)/9 + 
        (187*E^(8*t0)*t0*\[Rho]^2)/18 + (104720*E^(2*t0)*t0*\[Rho]^2)/
         (3*(-1 + E^(2*t0))^2) - 6862*t0^2*\[Rho]^2 + (92*t0^2*\[Rho]^2)/
         E^(4*t0) + (646*t0^2*\[Rho]^2)/E^(2*t0) + 646*E^(2*t0)*t0^2*
         \[Rho]^2 + 92*E^(4*t0)*t0^2*\[Rho]^2 + (23924*Pi^2*\[Rho]^2)/
         (3*(9 - 9*Sqrt[\[Rho]])) + (6545*Pi^2*\[Rho]^2)/
         (27*(-1 + Sqrt[\[Rho]])) + (11753*t0*\[Rho]^2)/
         (9*(-1 + Sqrt[\[Rho]])) + (1931*t0^2*\[Rho]^2)/(-1 + Sqrt[\[Rho]]) + 
        (9980*Pi^2*\[Rho]^2)/(3*(9 - 9*\[Rho])) + (2560*t0^2*\[Rho]^2)/
         (9 - 9*\[Rho]) + (4180*t0^2*\[Rho]^2)/(3*(-1 + \[Rho])) - 
        (2227*\[Rho]^(5/2))/(324*E^(7*t0)) - (6174562*\[Rho]^(5/2))/
         (19845*E^(5*t0)) - (16637986*\[Rho]^(5/2))/(6075*E^(3*t0)) + 
        (15257161*\[Rho]^(5/2))/(4050*E^t0) - (15257161*E^t0*\[Rho]^(5/2))/
         4050 + (16637986*E^(3*t0)*\[Rho]^(5/2))/6075 + 
        (6174562*E^(5*t0)*\[Rho]^(5/2))/19845 + (2227*E^(7*t0)*\[Rho]^(5/2))/
         324 + (224200*E^(t0/2)*\[Rho]^(5/2))/(3 - 3*E^t0) + 
        (224200*E^(t0/2)*\[Rho]^(5/2))/(3*(-1 + E^t0)) + 
        (79024*E^t0*\[Rho]^(5/2))/(-1 + E^(2*t0)) + 
        (250027*Pi^2*\[Rho]^(5/2))/45 + (272531*t0*\[Rho]^(5/2))/54 - 
        (136*t0*\[Rho]^(5/2))/(81*E^(9*t0)) - (568*t0*\[Rho]^(5/2))/
         (9*E^(7*t0)) - (145256*t0*\[Rho]^(5/2))/(315*E^(5*t0)) - 
        (210356*t0*\[Rho]^(5/2))/(135*E^(3*t0)) - (202*t0*\[Rho]^(5/2))/
         (45*E^t0) + (168098*E^t0*t0*\[Rho]^(5/2))/45 - 
        (154616*E^(3*t0)*t0*\[Rho]^(5/2))/135 - 
        (693268*E^(5*t0)*t0*\[Rho]^(5/2))/1575 - 
        (568*E^(7*t0)*t0*\[Rho]^(5/2))/9 - (136*E^(9*t0)*t0*\[Rho]^(5/2))/
         81 - (29832*E^t0*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (29832*E^(3*t0)*t0*\[Rho]^(5/2))/(-1 + E^(2*t0))^2 - 
        (262*t0^2*\[Rho]^(5/2))/(5*E^(5*t0)) - (1858*t0^2*\[Rho]^(5/2))/
         (3*E^(3*t0)) - (1870*t0^2*\[Rho]^(5/2))/E^t0 - 
        1870*E^t0*t0^2*\[Rho]^(5/2) - (1858*E^(3*t0)*t0^2*\[Rho]^(5/2))/3 - 
        (262*E^(5*t0)*t0^2*\[Rho]^(5/2))/5 + (6545*Pi^2*\[Rho]^(5/2))/
         (3*(9 - 9*Sqrt[\[Rho]])) + (23924*Pi^2*\[Rho]^(5/2))/
         (27*(-1 + Sqrt[\[Rho]])) + (11753*t0*\[Rho]^(5/2))/
         (9*(-1 + Sqrt[\[Rho]])) - (1931*t0^2*\[Rho]^(5/2))/
         (-1 + Sqrt[\[Rho]]) + (4180*t0^2*\[Rho]^(5/2))/(3 - 3*\[Rho]) + 
        (4180*t0^2*\[Rho]^(5/2))/(3*(-1 + \[Rho])) + 
        (68*\[Rho]^3)/(81*E^(8*t0)) + (3264137*\[Rho]^3)/(31752*E^(6*t0)) + 
        (5830681*\[Rho]^3)/(3780*E^(4*t0)) + (597527*\[Rho]^3)/
         (108*E^(2*t0)) - (597527*E^(2*t0)*\[Rho]^3)/108 - 
        (5830681*E^(4*t0)*\[Rho]^3)/3780 - (3264137*E^(6*t0)*\[Rho]^3)/
         31752 - (68*E^(8*t0)*\[Rho]^3)/81 + (287680*E^(t0/2)*\[Rho]^3)/
         (3 - 3*E^t0) + (287680*E^(t0/2)*\[Rho]^3)/(3*(-1 + E^t0)) - 
        (154880*\[Rho]^3)/(3*(-1 + E^(2*t0))) - (154880*E^(2*t0)*\[Rho]^3)/
         (3*(-1 + E^(2*t0))) - (137959*Pi^2*\[Rho]^3)/27 + 
        (2936219*t0*\[Rho]^3)/45 + (175*t0*\[Rho]^3)/(18*E^(8*t0)) + 
        (31784*t0*\[Rho]^3)/(189*E^(6*t0)) + (16409*t0*\[Rho]^3)/
         (18*E^(4*t0)) + (8938*t0*\[Rho]^3)/(3*E^(2*t0)) + 
        (3448*E^(2*t0)*t0*\[Rho]^3)/3 + (13169*E^(4*t0)*t0*\[Rho]^3)/18 + 
        (30734*E^(6*t0)*t0*\[Rho]^3)/189 + (175*E^(8*t0)*t0*\[Rho]^3)/18 + 
        (75328*E^(2*t0)*t0*\[Rho]^3)/(-1 + E^(2*t0))^2 - 
        (54100*t0^2*\[Rho]^3)/3 + (50*t0^2*\[Rho]^3)/(3*E^(6*t0)) + 
        (360*t0^2*\[Rho]^3)/E^(4*t0) + (1830*t0^2*\[Rho]^3)/E^(2*t0) + 
        1830*E^(2*t0)*t0^2*\[Rho]^3 + 360*E^(4*t0)*t0^2*\[Rho]^3 + 
        (50*E^(6*t0)*t0^2*\[Rho]^3)/3 + (40946*Pi^2*\[Rho]^3)/
         (3*(9 - 9*Sqrt[\[Rho]])) + (6125*Pi^2*\[Rho]^3)/
         (27*(-1 + Sqrt[\[Rho]])) + (756*t0*\[Rho]^3)/(-1 + Sqrt[\[Rho]]) + 
        (3869*t0^2*\[Rho]^3)/(-1 + Sqrt[\[Rho]]) + (3916*Pi^2*\[Rho]^3)/
         (3*(3 - 3*\[Rho])) + (4180*t0^2*\[Rho]^3)/(3 - 3*\[Rho]) + 
        (8096*t0^2*\[Rho]^3)/(3*(-1 + \[Rho])) - (296003*\[Rho]^(7/2))/
         (15876*E^(7*t0)) - (950833*\[Rho]^(7/2))/(1764*E^(5*t0)) - 
        (784760659*\[Rho]^(7/2))/(198450*E^(3*t0)) + (343162277*\[Rho]^(7/2))/
         (66150*E^t0) - (343162277*E^t0*\[Rho]^(7/2))/66150 + 
        (784760659*E^(3*t0)*\[Rho]^(7/2))/198450 + 
        (950833*E^(5*t0)*\[Rho]^(7/2))/1764 + (296003*E^(7*t0)*\[Rho]^(7/2))/
         15876 + (270400*E^(t0/2)*\[Rho]^(7/2))/(3 - 3*E^t0) + 
        (270400*E^(t0/2)*\[Rho]^(7/2))/(3*(-1 + E^t0)) + 
        (303424*E^t0*\[Rho]^(7/2))/(3*(-1 + E^(2*t0))) + 
        (687812*Pi^2*\[Rho]^(7/2))/105 + (354179*t0*\[Rho]^(7/2))/54 - 
        (1676*t0*\[Rho]^(7/2))/(63*E^(7*t0)) - (19484*t0*\[Rho]^(7/2))/
         (63*E^(5*t0)) - (1630228*t0*\[Rho]^(7/2))/(945*E^(3*t0)) - 
        (419956*t0*\[Rho]^(7/2))/(315*E^t0) + (1520444*E^t0*t0*\[Rho]^(7/2))/
         315 - (942268*E^(3*t0)*t0*\[Rho]^(7/2))/945 - 
        (413012*E^(5*t0)*t0*\[Rho]^(7/2))/1575 - 
        (11444*E^(7*t0)*t0*\[Rho]^(7/2))/441 - (35552*E^t0*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 - (35552*E^(3*t0)*t0*\[Rho]^(7/2))/
         (-1 + E^(2*t0))^2 - (16*t0^2*\[Rho]^(7/2))/(7*E^(7*t0)) - 
        (588*t0^2*\[Rho]^(7/2))/(5*E^(5*t0)) - (1092*t0^2*\[Rho]^(7/2))/
         E^(3*t0) - (3080*t0^2*\[Rho]^(7/2))/E^t0 - 3080*E^t0*t0^2*
         \[Rho]^(7/2) - 1092*E^(3*t0)*t0^2*\[Rho]^(7/2) - 
        (588*E^(5*t0)*t0^2*\[Rho]^(7/2))/5 - (16*E^(7*t0)*t0^2*\[Rho]^(7/2))/
         7 + (6125*Pi^2*\[Rho]^(7/2))/(3*(9 - 9*Sqrt[\[Rho]])) + 
        (40946*Pi^2*\[Rho]^(7/2))/(27*(-1 + Sqrt[\[Rho]])) + 
        (756*t0*\[Rho]^(7/2))/(-1 + Sqrt[\[Rho]]) - (3869*t0^2*\[Rho]^(7/2))/
         (-1 + Sqrt[\[Rho]]) + (8096*t0^2*\[Rho]^(7/2))/(3 - 3*\[Rho]) + 
        (8096*t0^2*\[Rho]^(7/2))/(3*(-1 + \[Rho])) + 
        (37*\[Rho]^4)/(27*E^(8*t0)) + (10069303*\[Rho]^4)/(95256*E^(6*t0)) + 
        (5205161*\[Rho]^4)/(3600*E^(4*t0)) + (108266587*\[Rho]^4)/
         (18900*E^(2*t0)) - (108266587*E^(2*t0)*\[Rho]^4)/18900 - 
        (5205161*E^(4*t0)*\[Rho]^4)/3600 - (10069303*E^(6*t0)*\[Rho]^4)/
         95256 - (37*E^(8*t0)*\[Rho]^4)/27 + (186040*E^(t0/2)*\[Rho]^4)/
         (3 - 3*E^t0) + (186040*E^(t0/2)*\[Rho]^4)/(3*(-1 + E^t0)) - 
        (37136*\[Rho]^4)/(-1 + E^(2*t0)) - (37136*E^(2*t0)*\[Rho]^4)/
         (-1 + E^(2*t0)) - (91075*Pi^2*\[Rho]^4)/27 + (2448917*t0*\[Rho]^4)/
         54 + (7*t0*\[Rho]^4)/(9*E^(8*t0)) + (10532*t0*\[Rho]^4)/
         (189*E^(6*t0)) + (48353*t0*\[Rho]^4)/(90*E^(4*t0)) + 
        (45194*t0*\[Rho]^4)/(15*E^(2*t0)) + (16784*E^(2*t0)*t0*\[Rho]^4)/15 + 
        (31793*E^(4*t0)*t0*\[Rho]^4)/90 + (9482*E^(6*t0)*t0*\[Rho]^4)/189 + 
        (7*E^(8*t0)*t0*\[Rho]^4)/9 + (50160*E^(2*t0)*t0*\[Rho]^4)/
         (-1 + E^(2*t0))^2 - (21304*t0^2*\[Rho]^4)/3 + 
        (50*t0^2*\[Rho]^4)/(3*E^(6*t0)) + (368*t0^2*\[Rho]^4)/E^(4*t0) + 
        (1894*t0^2*\[Rho]^4)/E^(2*t0) + 1894*E^(2*t0)*t0^2*\[Rho]^4 + 
        368*E^(4*t0)*t0^2*\[Rho]^4 + (50*E^(6*t0)*t0^2*\[Rho]^4)/3 + 
        (33317*Pi^2*\[Rho]^4)/(3*(9 - 9*Sqrt[\[Rho]])) + 
        (980*Pi^2*\[Rho]^4)/(27*(-1 + Sqrt[\[Rho]])) - (46435*t0*\[Rho]^4)/
         (54*(-1 + Sqrt[\[Rho]])) + (3593*t0^2*\[Rho]^4)/
         (-1 + Sqrt[\[Rho]]) + (1628*Pi^2*\[Rho]^4)/(3*(3 - 3*\[Rho])) + 
        (8096*t0^2*\[Rho]^4)/(3 - 3*\[Rho]) + (9724*t0^2*\[Rho]^4)/
         (3*(-1 + \[Rho])) - (1628*\[Rho]^(9/2))/(189*E^(7*t0)) - 
        (22365533*\[Rho]^(9/2))/(79380*E^(5*t0)) - (2046433*\[Rho]^(9/2))/
         (900*E^(3*t0)) - (37569943*\[Rho]^(9/2))/(9450*E^t0) + 
        (37569943*E^t0*\[Rho]^(9/2))/9450 + (2046433*E^(3*t0)*\[Rho]^(9/2))/
         900 + (22365533*E^(5*t0)*\[Rho]^(9/2))/79380 + 
        (1628*E^(7*t0)*\[Rho]^(9/2))/189 + (92200*E^(t0/2)*\[Rho]^(9/2))/
         (3 - 3*E^t0) + (92200*E^(t0/2)*\[Rho]^(9/2))/(3*(-1 + E^t0)) + 
        (363440*E^t0*\[Rho]^(9/2))/(9*(-1 + E^(2*t0))) + 
        (9587*Pi^2*\[Rho]^(9/2))/9 + (87103*t0*\[Rho]^(9/2))/18 - 
        (44*t0*\[Rho]^(9/2))/(9*E^(7*t0)) - (32164*t0*\[Rho]^(9/2))/
         (315*E^(5*t0)) - (115444*t0*\[Rho]^(9/2))/(135*E^(3*t0)) - 
        (66242*t0*\[Rho]^(9/2))/(15*E^t0) - (5582*E^t0*t0*\[Rho]^(9/2))/15 - 
        (56104*E^(3*t0)*t0*\[Rho]^(9/2))/135 - 
        (5072*E^(5*t0)*t0*\[Rho]^(9/2))/63 - (44*E^(7*t0)*t0*\[Rho]^(9/2))/
         9 - (39160*E^t0*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) - 
        (39160*E^(3*t0)*t0*\[Rho]^(9/2))/(3*(-1 + E^(2*t0))^2) - 
        (54*t0^2*\[Rho]^(9/2))/E^(5*t0) - (1978*t0^2*\[Rho]^(9/2))/
         (3*E^(3*t0)) - (2022*t0^2*\[Rho]^(9/2))/E^t0 - 
        2022*E^t0*t0^2*\[Rho]^(9/2) - (1978*E^(3*t0)*t0^2*\[Rho]^(9/2))/3 - 
        54*E^(5*t0)*t0^2*\[Rho]^(9/2) + (980*Pi^2*\[Rho]^(9/2))/
         (3*(9 - 9*Sqrt[\[Rho]])) + (33317*Pi^2*\[Rho]^(9/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (46435*t0*\[Rho]^(9/2))/
         (54*(-1 + Sqrt[\[Rho]])) - (3593*t0^2*\[Rho]^(9/2))/
         (-1 + Sqrt[\[Rho]]) + (9724*t0^2*\[Rho]^(9/2))/(3 - 3*\[Rho]) + 
        (9724*t0^2*\[Rho]^(9/2))/(3*(-1 + \[Rho])) + (592*\[Rho]^5)/
         (27*E^(6*t0)) + (132023201*\[Rho]^5)/(317520*E^(4*t0)) + 
        (12104623*\[Rho]^5)/(5400*E^(2*t0)) - (12104623*E^(2*t0)*\[Rho]^5)/
         5400 - (132023201*E^(4*t0)*\[Rho]^5)/317520 - 
        (592*E^(6*t0)*\[Rho]^5)/27 + (31792*E^(t0/2)*\[Rho]^5)/(3 - 3*E^t0) + 
        (31792*E^(t0/2)*\[Rho]^5)/(3*(-1 + E^t0)) - (71104*\[Rho]^5)/
         (9*(-1 + E^(2*t0))) - (71104*E^(2*t0)*\[Rho]^5)/
         (9*(-1 + E^(2*t0))) - (16505*Pi^2*\[Rho]^5)/27 + 
        (3258089*t0*\[Rho]^5)/350 + (112*t0*\[Rho]^5)/(9*E^(6*t0)) + 
        (17245*t0*\[Rho]^5)/(126*E^(4*t0)) + (15821*t0*\[Rho]^5)/
         (15*E^(2*t0)) + (4931*E^(2*t0)*t0*\[Rho]^5)/15 + 
        (10945*E^(4*t0)*t0*\[Rho]^5)/126 + (112*E^(6*t0)*t0*\[Rho]^5)/9 + 
        (29216*E^(2*t0)*t0*\[Rho]^5)/(3*(-1 + E^(2*t0))^2) + 
        (57662*t0^2*\[Rho]^5)/45 + (100*t0^2*\[Rho]^5)/E^(4*t0) + 
        (726*t0^2*\[Rho]^5)/E^(2*t0) + 726*E^(2*t0)*t0^2*\[Rho]^5 + 
        100*E^(4*t0)*t0^2*\[Rho]^5 + (10943*Pi^2*\[Rho]^5)/
         (3*(9 - 9*Sqrt[\[Rho]])) - (27179*t0*\[Rho]^5)/
         (18*(-1 + Sqrt[\[Rho]])) + (10943*t0^2*\[Rho]^5)/
         (9*(-1 + Sqrt[\[Rho]])) + (9724*t0^2*\[Rho]^5)/(3 - 3*\[Rho]) + 
        (16852*Pi^2*\[Rho]^5)/(27*(-1 + \[Rho])) + (12320*t0^2*\[Rho]^5)/
         (9*(-1 + \[Rho])) - (3848*\[Rho]^(11/2))/(135*E^(5*t0)) - 
        (84018919*\[Rho]^(11/2))/(238140*E^(3*t0)) - (481253*\[Rho]^(11/2))/
         (300*E^t0) + (481253*E^t0*\[Rho]^(11/2))/300 + 
        (84018919*E^(3*t0)*\[Rho]^(11/2))/238140 + 
        (3848*E^(5*t0)*\[Rho]^(11/2))/135 + (7120*E^(t0/2)*\[Rho]^(11/2))/
         (3 - 3*E^t0) + (7120*E^(t0/2)*\[Rho]^(11/2))/(3*(-1 + E^t0)) + 
        (12640*E^t0*\[Rho]^(11/2))/(3*(-1 + E^(2*t0))) - 
        (890*Pi^2*\[Rho]^(11/2))/9 + (10915*t0*\[Rho]^(11/2))/6 - 
        (728*t0*\[Rho]^(11/2))/(45*E^(5*t0)) - (2362*t0*\[Rho]^(11/2))/
         (21*E^(3*t0)) - (46454*t0*\[Rho]^(11/2))/(45*E^t0) - 
        (2534*E^t0*t0*\[Rho]^(11/2))/45 - (2326*E^(3*t0)*t0*\[Rho]^(11/2))/
         63 - (728*E^(5*t0)*t0*\[Rho]^(11/2))/45 - 
        (1232*E^t0*t0*\[Rho]^(11/2))/(-1 + E^(2*t0))^2 - 
        (1232*E^(3*t0)*t0*\[Rho]^(11/2))/(-1 + E^(2*t0))^2 - 
        (340*t0^2*\[Rho]^(11/2))/(3*E^(3*t0)) - (488*t0^2*\[Rho]^(11/2))/
         E^t0 - 488*E^t0*t0^2*\[Rho]^(11/2) - 
        (340*E^(3*t0)*t0^2*\[Rho]^(11/2))/3 + (10943*t0^2*\[Rho]^(11/2))/
         (9 - 9*Sqrt[\[Rho]]) + (10943*Pi^2*\[Rho]^(11/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (27179*t0*\[Rho]^(11/2))/
         (18*(-1 + Sqrt[\[Rho]])) + (12320*t0^2*\[Rho]^(11/2))/
         (9 - 9*\[Rho]) + (12320*t0^2*\[Rho]^(11/2))/(9*(-1 + \[Rho])) + 
        (518*\[Rho]^6)/(27*E^(4*t0)) + (25667693*\[Rho]^6)/
         (158760*E^(2*t0)) - (25667693*E^(2*t0)*\[Rho]^6)/158760 - 
        (518*E^(4*t0)*\[Rho]^6)/27 - (3088*\[Rho]^6)/(9*(-1 + E^(2*t0))) - 
        (3088*E^(2*t0)*\[Rho]^6)/(9*(-1 + E^(2*t0))) - (650*Pi^2*\[Rho]^6)/
         27 + (211257*t0*\[Rho]^6)/200 + (98*t0*\[Rho]^6)/(9*E^(4*t0)) + 
        (2993*t0*\[Rho]^6)/(63*E^(2*t0)) - (1921*E^(2*t0)*t0*\[Rho]^6)/63 + 
        (98*E^(4*t0)*t0*\[Rho]^6)/9 + (1136*E^(2*t0)*t0*\[Rho]^6)/
         (3*(-1 + E^(2*t0))^2) + (3206*t0^2*\[Rho]^6)/15 + 
        (78*t0^2*\[Rho]^6)/E^(2*t0) + 78*E^(2*t0)*t0^2*\[Rho]^6 + 
        (770*Pi^2*\[Rho]^6)/(3*(9 - 9*Sqrt[\[Rho]])) - (54113*t0*\[Rho]^6)/
         (72*(-1 + Sqrt[\[Rho]])) + (770*t0^2*\[Rho]^6)/
         (9*(-1 + Sqrt[\[Rho]])) + (12320*t0^2*\[Rho]^6)/(9 - 9*\[Rho]) + 
        (420*Pi^2*\[Rho]^6)/(-1 + \[Rho]) + (980*t0^2*\[Rho]^6)/
         (9*(-1 + \[Rho])) - (148*\[Rho]^(13/2))/(27*E^(3*t0)) - 
        (2027947*\[Rho]^(13/2))/(79380*E^t0) + (2027947*E^t0*\[Rho]^(13/2))/
         79380 + (148*E^(3*t0)*\[Rho]^(13/2))/27 + 
        (40*E^(t0/2)*\[Rho]^(13/2))/(3 - 3*E^t0) + 
        (40*E^(t0/2)*\[Rho]^(13/2))/(3*(-1 + E^t0)) + 
        (464*E^t0*\[Rho]^(13/2))/(9*(-1 + E^(2*t0))) + 
        (19*Pi^2*\[Rho]^(13/2))/3 + (11377*t0*\[Rho]^(13/2))/36 - 
        (28*t0*\[Rho]^(13/2))/(9*E^(3*t0)) - (230*t0*\[Rho]^(13/2))/
         (63*E^t0) + (3550*E^t0*t0*\[Rho]^(13/2))/63 - 
        (28*E^(3*t0)*t0*\[Rho]^(13/2))/9 - (40*E^t0*t0*\[Rho]^(13/2))/
         (3*(-1 + E^(2*t0))^2) - (40*E^(3*t0)*t0*\[Rho]^(13/2))/
         (3*(-1 + E^(2*t0))^2) - (30*t0^2*\[Rho]^(13/2))/E^t0 - 
        30*E^t0*t0^2*\[Rho]^(13/2) + (770*t0^2*\[Rho]^(13/2))/
         (9 - 9*Sqrt[\[Rho]]) + (770*Pi^2*\[Rho]^(13/2))/
         (27*(-1 + Sqrt[\[Rho]])) - (54113*t0*\[Rho]^(13/2))/
         (72*(-1 + Sqrt[\[Rho]])) + (980*t0^2*\[Rho]^(13/2))/(9 - 9*\[Rho]) + 
        (980*t0^2*\[Rho]^(13/2))/(9*(-1 + \[Rho])) + (26560439*t0*\[Rho]^7)/
         158760 - (52*t0^2*\[Rho]^7)/63 - (3503*t0*\[Rho]^7)/
         (24*(-1 + Sqrt[\[Rho]])) + (980*t0^2*\[Rho]^7)/(9 - 9*\[Rho]) + 
        (980*Pi^2*\[Rho]^7)/(27*(-1 + \[Rho])) + (217*t0*\[Rho]^(15/2))/9 - 
        (3503*t0*\[Rho]^(15/2))/(24*(-1 + Sqrt[\[Rho]])) + 
        (217*t0*\[Rho]^8)/18 - (217*t0*\[Rho]^8)/(18*(-1 + Sqrt[\[Rho]])) - 
        (217*t0*\[Rho]^(17/2))/(18*(-1 + Sqrt[\[Rho]])) + 
        (5741*t0)/(72*(-Sqrt[\[Rho]] + \[Rho])) - 
        (5741*t0)/(72*\[Rho] - 72*\[Rho]^(3/2)) + 40*t0*Log[1 - E^(-2*t0)] - 
        (544*t0*\[Rho]*Log[1 - E^(-2*t0)])/3 - 12352*t0*\[Rho]^2*
         Log[1 - E^(-2*t0)] - (288920*t0*\[Rho]^3*Log[1 - E^(-2*t0)])/9 - 
        (90920*t0*\[Rho]^4*Log[1 - E^(-2*t0)])/9 + 
        (36944*t0*\[Rho]^5*Log[1 - E^(-2*t0)])/9 + 
        (5336*t0*\[Rho]^6*Log[1 - E^(-2*t0)])/9 + 
        (176*t0*Sqrt[\[Rho]]*Log[1 - E^(-t0)])/3 - 
        (248*t0*\[Rho]*Log[1 - E^(-t0)])/3 + (12128*t0*\[Rho]^(3/2)*
          Log[1 - E^(-t0)])/9 - 984*t0*\[Rho]^2*Log[1 - E^(-t0)] + 
        (305008*t0*\[Rho]^(5/2)*Log[1 - E^(-t0)])/45 - 
        (26480*t0*\[Rho]^3*Log[1 - E^(-t0)])/9 + 
        (400576*t0*\[Rho]^(7/2)*Log[1 - E^(-t0)])/35 - 
        (27344*t0*\[Rho]^4*Log[1 - E^(-t0)])/9 + 
        (65648*t0*\[Rho]^(9/2)*Log[1 - E^(-t0)])/9 - 
        (3304*t0*\[Rho]^5*Log[1 - E^(-t0)])/3 + 
        (14432*t0*\[Rho]^(11/2)*Log[1 - E^(-t0)])/9 - 
        104*t0*\[Rho]^6*Log[1 - E^(-t0)] + 80*t0*\[Rho]^(13/2)*
         Log[1 - E^(-t0)] - (176*t0*Sqrt[\[Rho]]*Log[1 + E^(-t0)])/3 - 
        (248*t0*\[Rho]*Log[1 + E^(-t0)])/3 - (12128*t0*\[Rho]^(3/2)*
          Log[1 + E^(-t0)])/9 - 984*t0*\[Rho]^2*Log[1 + E^(-t0)] - 
        (305008*t0*\[Rho]^(5/2)*Log[1 + E^(-t0)])/45 - 
        (26480*t0*\[Rho]^3*Log[1 + E^(-t0)])/9 - 
        (400576*t0*\[Rho]^(7/2)*Log[1 + E^(-t0)])/35 - 
        (27344*t0*\[Rho]^4*Log[1 + E^(-t0)])/9 - 
        (65648*t0*\[Rho]^(9/2)*Log[1 + E^(-t0)])/9 - 
        (3304*t0*\[Rho]^5*Log[1 + E^(-t0)])/3 - 
        (14432*t0*\[Rho]^(11/2)*Log[1 + E^(-t0)])/9 - 
        104*t0*\[Rho]^6*Log[1 + E^(-t0)] - 80*t0*\[Rho]^(13/2)*
         Log[1 + E^(-t0)] - (1532*t0*Sqrt[\[Rho]]*Log[-1 + E^t0])/9 + 
        (13048*t0*\[Rho]^(3/2)*Log[-1 + E^t0])/9 + 
        (46340*t0*\[Rho]^(5/2)*Log[-1 + E^t0])/3 + 
        (44272*t0*\[Rho]^(7/2)*Log[-1 + E^t0])/3 - 
        (9100*t0*\[Rho]^(9/2)*Log[-1 + E^t0])/3 - 
        (17992*t0*\[Rho]^(11/2)*Log[-1 + E^t0])/9 - 
        (164*t0*\[Rho]^(13/2)*Log[-1 + E^t0])/3 + 
        (1532*t0*Sqrt[\[Rho]]*Log[1 + E^t0])/9 - 
        (13048*t0*\[Rho]^(3/2)*Log[1 + E^t0])/9 - 
        (46340*t0*\[Rho]^(5/2)*Log[1 + E^t0])/3 - 
        (44272*t0*\[Rho]^(7/2)*Log[1 + E^t0])/3 + 
        (9100*t0*\[Rho]^(9/2)*Log[1 + E^t0])/3 + 
        (17992*t0*\[Rho]^(11/2)*Log[1 + E^t0])/9 + 
        (164*t0*\[Rho]^(13/2)*Log[1 + E^t0])/3 + (17*Log[-E^(-t0) + E^t0])/
         (3*E^(4*t0)) - (4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) + 
        (4*E^(2*t0)*Log[-E^(-t0) + E^t0])/3 - 
        (17*E^(4*t0)*Log[-E^(-t0) + E^t0])/3 - (32*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (32*E^(2*t0)*Log[-E^(-t0) + E^t0])/
         (3*(-1 + E^(2*t0))) - (40*t0*Log[-E^(-t0) + E^t0])/3 - 
        (952*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (40*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/E^(3*t0) - 
        (616*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (616*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/9 + 
        40*E^(3*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0] + 
        (952*E^(5*t0)*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/45 + 
        (832*E^t0*Sqrt[\[Rho]]*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (884*\[Rho]*Log[-E^(-t0) + E^t0])/(27*E^(6*t0)) + 
        (1315*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (2276*\[Rho]*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (2276*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (1315*E^(4*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (884*E^(6*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/27 - 
        (832*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (832*E^(2*t0)*\[Rho]*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (2680*t0*\[Rho]*Log[-E^(-t0) + E^t0])/9 - 
        (544*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(21*E^(7*t0)) - 
        (1952*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^(5*t0)) - 
        (600*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/E^(3*t0) - 
        (6376*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (6376*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        600*E^(3*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0] + 
        (1952*E^(5*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/9 + 
        (544*E^(7*t0)*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/21 + 
        (18304*E^t0*\[Rho]^(3/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (187*\[Rho]^2*Log[-E^(-t0) + E^t0])/(18*E^(8*t0)) + 
        (1480*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (6878*\[Rho]^2*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (5396*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (5396*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (6878*E^(4*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (1480*E^(6*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/9 - 
        (187*E^(8*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/18 - 
        (22880*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (22880*E^(2*t0)*\[Rho]^2*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (12904*t0*\[Rho]^2*Log[-E^(-t0) + E^t0])/3 - 
        (136*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(81*E^(9*t0)) - 
        (568*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(9*E^(7*t0)) - 
        (24248*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (55712*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (2304*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/E^t0 + 
        2304*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0] + 
        (55712*E^(3*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/27 + 
        (24248*E^(5*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/45 + 
        (568*E^(7*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/9 + 
        (136*E^(9*t0)*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/81 + 
        (27456*E^t0*\[Rho]^(5/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (175*\[Rho]^3*Log[-E^(-t0) + E^t0])/(18*E^(8*t0)) + 
        (1828*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (12350*\[Rho]^3*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (13036*\[Rho]^3*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (13036*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (12350*E^(4*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (1828*E^(6*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/9 - 
        (175*E^(8*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/18 - 
        (18304*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (18304*E^(2*t0)*\[Rho]^3*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (28088*t0*\[Rho]^3*Log[-E^(-t0) + E^t0])/3 - 
        (2200*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(63*E^(7*t0)) - 
        (4744*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(5*t0)) - 
        (26072*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (5912*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/E^t0 + 
        5912*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0] + 
        (26072*E^(3*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (4744*E^(5*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/9 + 
        (2200*E^(7*t0)*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/63 + 
        (36608*E^t0*\[Rho]^(7/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (14*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(8*t0)) + 
        (976*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (10007*\[Rho]^4*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (13892*\[Rho]^4*Log[-E^(-t0) + E^t0])/(3*E^(2*t0)) - 
        (13892*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (10007*E^(4*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (976*E^(6*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (14*E^(8*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/9 - 
        (13728*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) - 
        (13728*E^(2*t0)*\[Rho]^4*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (8440*t0*\[Rho]^4*Log[-E^(-t0) + E^t0])/3 - 
        (88*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(7*t0)) - 
        (10904*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (15016*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (16784*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (16784*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/3 + 
        (15016*E^(3*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/9 + 
        (10904*E^(5*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/45 + 
        (88*E^(7*t0)*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/9 + 
        (45760*E^t0*\[Rho]^(9/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (224*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(6*t0)) + 
        (3043*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (15128*\[Rho]^5*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (15128*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 - 
        (3043*E^(4*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 - 
        (224*E^(6*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/9 - 
        (9152*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (9152*E^(2*t0)*\[Rho]^5*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        1224*t0*\[Rho]^5*Log[-E^(-t0) + E^t0] - 
        (1456*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(45*E^(5*t0)) - 
        (7544*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(27*E^(3*t0)) - 
        (10888*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(9*E^t0) + 
        (10888*E^t0*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/9 + 
        (7544*E^(3*t0)*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/27 + 
        (1456*E^(5*t0)*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/45 + 
        (1664*E^t0*\[Rho]^(11/2)*Log[-E^(-t0) + E^t0])/(-1 + E^(2*t0)) + 
        (196*\[Rho]^6*Log[-E^(-t0) + E^t0])/(9*E^(4*t0)) + 
        (1148*\[Rho]^6*Log[-E^(-t0) + E^t0])/(9*E^(2*t0)) - 
        (1148*E^(2*t0)*\[Rho]^6*Log[-E^(-t0) + E^t0])/9 - 
        (196*E^(4*t0)*\[Rho]^6*Log[-E^(-t0) + E^t0])/9 - 
        (416*\[Rho]^6*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (416*E^(2*t0)*\[Rho]^6*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) - 
        (560*t0*\[Rho]^6*Log[-E^(-t0) + E^t0])/3 - 
        (56*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/(9*E^(3*t0)) - 
        (80*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/(3*E^t0) + 
        (80*E^t0*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/3 + 
        (56*E^(3*t0)*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/9 + 
        (64*E^t0*\[Rho]^(13/2)*Log[-E^(-t0) + E^t0])/(3*(-1 + E^(2*t0))) + 
        (88*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 + 
        (88*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (88*E^t0*t0*Sqrt[\[Rho]]*Log[-1 + E^(2*t0)])/3 - 
        (124*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (124*E^(2*t0)*\[Rho]*Log[-1 + E^(2*t0)])/3 - 
        (248*t0*\[Rho]*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (248*E^(2*t0)*t0*\[Rho]*Log[-1 + E^(2*t0)])/3 + 
        (1168*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (544*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/E^t0 - 544*E^t0*\[Rho]^(3/2)*
         Log[-1 + E^(2*t0)] - (1168*E^(3*t0)*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/
         27 + (1168*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (544*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        544*E^t0*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)] + 
        (1168*E^(3*t0)*t0*\[Rho]^(3/2)*Log[-1 + E^(2*t0)])/9 - 
        (92*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (1292*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (1292*E^(2*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (92*E^(4*t0)*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (368*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (2584*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (2584*E^(2*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 - 
        (368*E^(4*t0)*t0*\[Rho]^2*Log[-1 + E^(2*t0)])/3 + 
        (1048*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(75*E^(5*t0)) + 
        (7432*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (7480*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (7480*E^t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 - 
        (7432*E^(3*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/27 - 
        (1048*E^(5*t0)*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/75 + 
        (1048*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(15*E^(5*t0)) + 
        (7432*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (7480*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (7480*E^t0*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/3 + 
        (7432*E^(3*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/9 + 
        (1048*E^(5*t0)*t0*\[Rho]^(5/2)*Log[-1 + E^(2*t0)])/15 - 
        (100*\[Rho]^3*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) - 
        (120*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(4*t0) - 
        (1220*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) + 1220*E^(2*t0)*\[Rho]^3*
         Log[-1 + E^(2*t0)] + 120*E^(4*t0)*\[Rho]^3*Log[-1 + E^(2*t0)] + 
        (100*E^(6*t0)*\[Rho]^3*Log[-1 + E^(2*t0)])/27 - 
        (200*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) - 
        (480*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(4*t0) - 
        (2440*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        2440*E^(2*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] - 
        480*E^(4*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)] - 
        (200*E^(6*t0)*t0*\[Rho]^3*Log[-1 + E^(2*t0)])/9 + 
        (64*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(147*E^(7*t0)) + 
        (784*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(25*E^(5*t0)) + 
        (1456*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^(3*t0)) + 
        (12320*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (12320*E^t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (1456*E^(3*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 - 
        (784*E^(5*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/25 - 
        (64*E^(7*t0)*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/147 + 
        (64*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(21*E^(7*t0)) + 
        (784*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) + 
        (1456*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/E^(3*t0) + 
        (12320*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (12320*E^t0*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/3 + 
        1456*E^(3*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)] + 
        (784*E^(5*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/5 + 
        (64*E^(7*t0)*t0*\[Rho]^(7/2)*Log[-1 + E^(2*t0)])/21 - 
        (100*\[Rho]^4*Log[-1 + E^(2*t0)])/(27*E^(6*t0)) - 
        (368*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (3788*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) + 
        (3788*E^(2*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (368*E^(4*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/3 + 
        (100*E^(6*t0)*\[Rho]^4*Log[-1 + E^(2*t0)])/27 - 
        (200*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(9*E^(6*t0)) - 
        (1472*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (7576*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/(3*E^(2*t0)) - 
        (7576*E^(2*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (1472*E^(4*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/3 - 
        (200*E^(6*t0)*t0*\[Rho]^4*Log[-1 + E^(2*t0)])/9 + 
        (72*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(5*E^(5*t0)) + 
        (7912*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (2696*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 - 2696*E^t0*\[Rho]^(9/2)*
         Log[-1 + E^(2*t0)] - (7912*E^(3*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/
         27 - (72*E^(5*t0)*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/5 + 
        (72*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^(5*t0) + 
        (7912*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (2696*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        2696*E^t0*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] + 
        (7912*E^(3*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)])/9 + 
        72*E^(5*t0)*t0*\[Rho]^(9/2)*Log[-1 + E^(2*t0)] - 
        (100*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (484*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) + 484*E^(2*t0)*\[Rho]^5*
         Log[-1 + E^(2*t0)] + (100*E^(4*t0)*\[Rho]^5*Log[-1 + E^(2*t0)])/3 - 
        (400*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/(3*E^(4*t0)) - 
        (968*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        968*E^(2*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)] - 
        (400*E^(4*t0)*t0*\[Rho]^5*Log[-1 + E^(2*t0)])/3 + 
        (1360*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(27*E^(3*t0)) + 
        (1952*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^t0) - 
        (1952*E^t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 - 
        (1360*E^(3*t0)*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/27 + 
        (1360*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(9*E^(3*t0)) + 
        (1952*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/(3*E^t0) + 
        (1952*E^t0*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/3 + 
        (1360*E^(3*t0)*t0*\[Rho]^(11/2)*Log[-1 + E^(2*t0)])/9 - 
        (52*\[Rho]^6*Log[-1 + E^(2*t0)])/E^(2*t0) + 52*E^(2*t0)*\[Rho]^6*
         Log[-1 + E^(2*t0)] - (104*t0*\[Rho]^6*Log[-1 + E^(2*t0)])/E^(2*t0) - 
        104*E^(2*t0)*t0*\[Rho]^6*Log[-1 + E^(2*t0)] + 
        (40*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/E^t0 - 40*E^t0*\[Rho]^(13/2)*
         Log[-1 + E^(2*t0)] + (40*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)])/E^t0 + 
        40*E^t0*t0*\[Rho]^(13/2)*Log[-1 + E^(2*t0)] + (16*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (16*E^(2*t0)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        32*t0*Log[\[Mu]/mb] + (572*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(3*E^t0) - 
        (572*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/3 - 
        (416*E^t0*Sqrt[\[Rho]]*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (784*\[Rho]*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (784*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/3 + (1248*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (1248*E^(2*t0)*\[Rho]*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) - (32*t0*\[Rho]*Log[\[Mu]/mb])/3 + 
        (892*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (4100*\[Rho]^(3/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (4100*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (892*E^(3*t0)*\[Rho]^(3/2)*Log[\[Mu]/mb])/3 - 
        (9152*E^t0*\[Rho]^(3/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (794*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (5540*\[Rho]^2*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (5540*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (794*E^(4*t0)*\[Rho]^2*Log[\[Mu]/mb])/3 + 
        (11440*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (11440*E^(2*t0)*\[Rho]^2*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        5984*t0*\[Rho]^2*Log[\[Mu]/mb] + (532*\[Rho]^(5/2)*Log[\[Mu]/mb])/
         (3*E^(5*t0)) + (1776*\[Rho]^(5/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (5776*\[Rho]^(5/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (5776*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 1776*E^(3*t0)*\[Rho]^(5/2)*
         Log[\[Mu]/mb] - (532*E^(5*t0)*\[Rho]^(5/2)*Log[\[Mu]/mb])/3 - 
        (41184*E^t0*\[Rho]^(5/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (248*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(6*t0)) - 
        (3632*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (14120*\[Rho]^3*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (14120*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (3632*E^(4*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (248*E^(6*t0)*\[Rho]^3*Log[\[Mu]/mb])/3 + 
        (27456*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (27456*E^(2*t0)*\[Rho]^3*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        17536*t0*\[Rho]^3*Log[\[Mu]/mb] + (164*\[Rho]^(7/2)*Log[\[Mu]/mb])/
         (7*E^(7*t0)) + (8324*\[Rho]^(7/2)*Log[\[Mu]/mb])/(15*E^(5*t0)) + 
        (10396*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (11212*\[Rho]^(7/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (11212*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 
        (10396*E^(3*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/3 - 
        (8324*E^(5*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/15 - 
        (164*E^(7*t0)*\[Rho]^(7/2)*Log[\[Mu]/mb])/7 - 
        (54912*E^t0*\[Rho]^(7/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (3*\[Rho]^4*Log[\[Mu]/mb])/E^(8*t0) - (1372*\[Rho]^4*Log[\[Mu]/mb])/
         (9*E^(6*t0)) - (4652*\[Rho]^4*Log[\[Mu]/mb])/(3*E^(4*t0)) - 
        (15932*\[Rho]^4*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (15932*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/3 + 
        (4652*E^(4*t0)*\[Rho]^4*Log[\[Mu]/mb])/3 + 
        (1372*E^(6*t0)*\[Rho]^4*Log[\[Mu]/mb])/9 + 3*E^(8*t0)*\[Rho]^4*
         Log[\[Mu]/mb] + (20592*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (20592*E^(2*t0)*\[Rho]^4*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (31600*t0*\[Rho]^4*Log[\[Mu]/mb])/3 + 
        (132*\[Rho]^(9/2)*Log[\[Mu]/mb])/(7*E^(7*t0)) + 
        (6104*\[Rho]^(9/2)*Log[\[Mu]/mb])/(15*E^(5*t0)) + 
        (6968*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3*E^(3*t0)) + 
        (12856*\[Rho]^(9/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (12856*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 - 
        (6968*E^(3*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/3 - 
        (6104*E^(5*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/15 - 
        (132*E^(7*t0)*\[Rho]^(9/2)*Log[\[Mu]/mb])/7 - 
        (22880*E^t0*\[Rho]^(9/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (48*\[Rho]^5*Log[\[Mu]/mb])/E^(6*t0) - (568*\[Rho]^5*Log[\[Mu]/mb])/
         E^(4*t0) - (5968*\[Rho]^5*Log[\[Mu]/mb])/(3*E^(2*t0)) + 
        (5968*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/3 + 568*E^(4*t0)*\[Rho]^5*
         Log[\[Mu]/mb] + 48*E^(6*t0)*\[Rho]^5*Log[\[Mu]/mb] + 
        (4576*\[Rho]^5*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (4576*E^(2*t0)*\[Rho]^5*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        992*t0*\[Rho]^5*Log[\[Mu]/mb] + (312*\[Rho]^(11/2)*Log[\[Mu]/mb])/
         (5*E^(5*t0)) + (3884*\[Rho]^(11/2)*Log[\[Mu]/mb])/(9*E^(3*t0)) + 
        (2852*\[Rho]^(11/2)*Log[\[Mu]/mb])/(3*E^t0) - 
        (2852*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/3 - 
        (3884*E^(3*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb])/9 - 
        (312*E^(5*t0)*\[Rho]^(11/2)*Log[\[Mu]/mb])/5 - 
        (2496*E^t0*\[Rho]^(11/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) - 
        (42*\[Rho]^6*Log[\[Mu]/mb])/E^(4*t0) - (484*\[Rho]^6*Log[\[Mu]/mb])/
         (3*E^(2*t0)) + (484*E^(2*t0)*\[Rho]^6*Log[\[Mu]/mb])/3 + 
        42*E^(4*t0)*\[Rho]^6*Log[\[Mu]/mb] + (208*\[Rho]^6*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (208*E^(2*t0)*\[Rho]^6*Log[\[Mu]/mb])/
         (-1 + E^(2*t0)) + (12*\[Rho]^(13/2)*Log[\[Mu]/mb])/E^(3*t0) + 
        (16*\[Rho]^(13/2)*Log[\[Mu]/mb])/E^t0 - 16*E^t0*\[Rho]^(13/2)*
         Log[\[Mu]/mb] - 12*E^(3*t0)*\[Rho]^(13/2)*Log[\[Mu]/mb] - 
        (32*E^t0*\[Rho]^(13/2)*Log[\[Mu]/mb])/(-1 + E^(2*t0)) + 
        (40*t0*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(3 - 3*\[Rho]) + 
        (40*t0*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(3*(-1 + \[Rho])) + 
        (5000*t0*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(9 - 9*\[Rho]) + 
        (5000*t0*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(9*(-1 + \[Rho])) + 
        (19960*t0*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(9 - 9*\[Rho]) + 
        (19960*t0*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (9*(-1 + \[Rho])) + (7832*t0*\[Rho]^3*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(3 - 3*\[Rho]) + 
        (7832*t0*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (3*(-1 + \[Rho])) + (3256*t0*\[Rho]^4*
          Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/(3 - 3*\[Rho]) + 
        (3256*t0*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])])/
         (3*(-1 + \[Rho])) - (1930*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (1930*t0*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (47848*t0*\[Rho]^2*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (47848*t0*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (13090*t0*\[Rho]^(5/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (13090*t0*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (81892*t0*\[Rho]^3*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (81892*t0*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (12250*t0*\[Rho]^(7/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (12250*t0*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (66634*t0*\[Rho]^4*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (66634*t0*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (1960*t0*\[Rho]^(9/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (1960*t0*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (21886*t0*\[Rho]^5*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (21886*t0*\[Rho]^5*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (1540*t0*\[Rho]^6*
          Log[-1 + E^t0/Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (1540*t0*\[Rho]^6*Log[-1 + E^t0/Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) + (31139*Log[1 - Sqrt[\[Rho]]])/11025 + 
        (15014*\[Rho]*Log[1 - Sqrt[\[Rho]]])/225 + 
        (4304*\[Rho]^2*Log[1 - Sqrt[\[Rho]]])/15 + 
        (2245*\[Rho]^3*Log[1 - Sqrt[\[Rho]]])/9 - 
        (1955*\[Rho]^4*Log[1 - Sqrt[\[Rho]]])/9 - 
        (22762*\[Rho]^5*Log[1 - Sqrt[\[Rho]]])/75 - 
        (6088*\[Rho]^6*Log[1 - Sqrt[\[Rho]]])/75 - 
        (2971*\[Rho]^7*Log[1 - Sqrt[\[Rho]]])/735 - 
        (10776*Log[E^t0 - Sqrt[\[Rho]]])/35 + (17*Log[E^t0 - Sqrt[\[Rho]]])/
         (12*E^(4*t0)) - Log[E^t0 - Sqrt[\[Rho]]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (17*E^(4*t0)*Log[E^t0 - Sqrt[\[Rho]]])/12 + 
        (6475*Log[E^t0 - Sqrt[\[Rho]]])/(54 - 54*Sqrt[\[Rho]]) - 
        (10019*Log[E^t0 - Sqrt[\[Rho]]])/(54*(-1 + Sqrt[\[Rho]])) - 
        (34544*Log[E^t0 - Sqrt[\[Rho]]])/(2835*\[Rho]^2) - 
        (1037*Log[E^t0 - Sqrt[\[Rho]]])/(108*(-1 + Sqrt[\[Rho]])*\[Rho]^2) + 
        (2635*Log[E^t0 - Sqrt[\[Rho]]])/(216*(-1 + Sqrt[\[Rho]])*
          \[Rho]^(3/2)) - (80*Log[E^t0 - Sqrt[\[Rho]]])/\[Rho] + 
        (5459*Log[E^t0 - Sqrt[\[Rho]]])/(216*(-1 + Sqrt[\[Rho]])*\[Rho]) - 
        (238*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (10*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) + 
        (88*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (88*E^t0*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        10*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]] - 
        (238*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (2749*Sqrt[\[Rho]]*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (17984*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/
         27 + (221*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (1315*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (133*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (133*E^(2*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (1315*E^(4*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/36 + 
        (221*E^(6*t0)*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (4921*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]])/(6*(-1 + Sqrt[\[Rho]])) - 
        (136*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(21*E^(7*t0)) - 
        (488*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(5*t0)) - 
        (82*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^(3*t0) + 
        (298*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (298*E^t0*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        82*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (488*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (136*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/21 + 
        (12145*\[Rho]^(3/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (27 - 27*Sqrt[\[Rho]]) + (68579*\[Rho]^(3/2)*
          Log[E^t0 - Sqrt[\[Rho]]])/(54*(-1 + Sqrt[\[Rho]])) - 
        (19816*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (187*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(72*E^(8*t0)) + 
        (370*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (1102*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (41*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (41*E^(2*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (1102*E^(4*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (370*E^(6*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (187*E^(8*t0)*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/72 + 
        (16457*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (1568*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (34*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(81*E^(9*t0)) - 
        (142*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(7*t0)) - 
        (3892*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (1066*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(3*t0)) + 
        (282*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 + 
        282*E^t0*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]] - 
        (1066*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (3892*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 - 
        (142*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (34*E^(9*t0)*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/81 + 
        (1568*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (16457*\[Rho]^(5/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (36896*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/
         45 + (175*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(72*E^(8*t0)) + 
        (85*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(6*t0)) + 
        (67*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (1009*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1009*E^(2*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (67*E^(4*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (85*E^(6*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (175*E^(8*t0)*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/72 + 
        (2268*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) - 
        (158*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(63*E^(7*t0)) + 
        (182*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(5*t0)) + 
        (2534*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (758*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/E^t0 + 
        758*E^t0*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]] + 
        (2534*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (182*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (158*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/63 + 
        (756*\[Rho]^(7/2)*Log[E^t0 - Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (1912*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (7*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(18*E^(8*t0)) - 
        (364*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (5581*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (1667*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1667*E^(2*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/3 - 
        (5581*E^(4*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/36 - 
        (364*E^(6*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/27 - 
        (7*E^(8*t0)*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/18 + 
        (46435*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]])/(54*(-1 + Sqrt[\[Rho]])) + 
        (22*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(7*t0)) + 
        (2176*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (772*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^(3*t0)) + 
        (1586*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) + 
        (1586*E^t0*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (772*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (2176*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (22*E^(7*t0)*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (46435*\[Rho]^(9/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (54*(-1 + Sqrt[\[Rho]])) + (162688*\[Rho]^5*
          Log[E^t0 - Sqrt[\[Rho]]])/105 - 
        (56*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (2485*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (1888*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (1888*E^(2*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (2485*E^(4*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/36 - 
        (56*E^(6*t0)*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (27179*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]])/(18*(-1 + Sqrt[\[Rho]])) + 
        (364*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (442*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (770*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^t0) + 
        (770*E^t0*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (442*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (364*E^(5*t0)*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/45 + 
        (575*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/(27 - 27*Sqrt[\[Rho]]) - 
        (80387*\[Rho]^(11/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (54*(-1 + Sqrt[\[Rho]])) + (7480*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/
         9 - (49*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (133*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (133*E^(2*t0)*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (49*E^(4*t0)*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/9 + 
        (54113*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]])/(72*(-1 + Sqrt[\[Rho]])) + 
        (14*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (2*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3*E^t0) - 
        (2*E^t0*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/3 + 
        (14*E^(3*t0)*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/9 - 
        (54113*\[Rho]^(13/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (72*(-1 + Sqrt[\[Rho]])) + (414608*\[Rho]^7*
          Log[E^t0 - Sqrt[\[Rho]]])/2835 + 
        (3503*\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]])/(24*(-1 + Sqrt[\[Rho]])) - 
        (3503*\[Rho]^(15/2)*Log[E^t0 - Sqrt[\[Rho]]])/
         (24*(-1 + Sqrt[\[Rho]])) + (544*\[Rho]^8*Log[E^t0 - Sqrt[\[Rho]]])/
         45 + (217*\[Rho]^8*Log[E^t0 - Sqrt[\[Rho]]])/
         (18*(-1 + Sqrt[\[Rho]])) + (7*\[Rho]^(17/2)*
          Log[E^t0 - Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (35*\[Rho]^(17/2)*Log[E^t0 - Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (5741*Log[E^t0 - Sqrt[\[Rho]]])/(72*(-Sqrt[\[Rho]] + \[Rho])) + 
        (11341*Log[E^t0 - Sqrt[\[Rho]]])/(108*\[Rho] - 108*\[Rho]^(3/2)) + 
        (187*Log[E^t0 - Sqrt[\[Rho]]])/(72*\[Rho]^2 - 72*\[Rho]^(5/2)) - 
        (24767*Log[1 - Sqrt[\[Rho]]/E^t0])/22050 + 
        (40*t0*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*(-1 + \[Rho])) - 
        (323*Log[1 - Sqrt[\[Rho]]/E^t0])/(22680*\[Rho]^2) + 
        (19*Log[1 - Sqrt[\[Rho]]/E^t0])/(72*\[Rho]) - 
        (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (22517*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/675 + 
        (31*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (31*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (22*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (62*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (62*E^(2*t0)*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (5000*t0*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*(-1 + \[Rho])) - 
        (292*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (136*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        136*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (292*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (292*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (136*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        136*E^t0*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (292*E^(3*t0)*t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (1333*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/10 + 
        (23*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (323*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (323*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (23*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (346*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (92*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (646*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (646*E^(2*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (92*E^(4*t0)*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (19960*t0*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*(-1 + \[Rho])) - 
        (262*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(75*E^(5*t0)) - 
        (1858*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (1870*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (1870*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (1858*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (262*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/75 + 
        (262*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) + 
        (1858*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (1870*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (1870*E^t0*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (1858*E^(3*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (262*E^(5*t0)*t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (35477*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/90 + 
        (25*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) + 
        (30*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(4*t0) + 
        (305*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        305*E^(2*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        30*E^(4*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (25*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (3964*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (50*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (120*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(4*t0) - 
        (610*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        610*E^(2*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        120*E^(4*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (50*E^(6*t0)*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (7832*t0*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*(-1 + \[Rho])) - 
        (16*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(147*E^(7*t0)) - 
        (196*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(25*E^(5*t0)) - 
        (364*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(3*t0)) - 
        (3080*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (3080*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (364*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (196*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/25 + 
        (16*E^(7*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/147 + 
        (16*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) + 
        (196*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) + 
        (364*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(3*t0) + 
        (3080*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (3080*E^t0*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        364*E^(3*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (196*E^(5*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 + 
        (16*E^(7*t0)*t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/21 - 
        (28036*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (25*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(6*t0)) + 
        (92*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (947*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (947*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (92*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (25*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/27 - 
        (5332*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (50*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) - 
        (368*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (1894*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) - 
        (1894*E^(2*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (368*E^(4*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (50*E^(6*t0)*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        (3256*t0*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*(-1 + \[Rho])) - 
        (18*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (1978*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (674*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        674*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (1978*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (18*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/5 + 
        (18*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(5*t0) + 
        (1978*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (674*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        674*E^t0*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (1978*E^(3*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 + 
        18*E^(5*t0)*t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (922907*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/1575 + 
        (25*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (121*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        121*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (25*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (4562*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/15 - 
        (100*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) - 
        (242*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        242*E^(2*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (100*E^(4*t0)*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (33704*t0*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*(-1 + \[Rho])) - 
        (340*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(27*E^(3*t0)) - 
        (488*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (488*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (340*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/27 + 
        (340*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) + 
        (488*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/(3*E^t0) + 
        (488*E^t0*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/3 + 
        (340*E^(3*t0)*t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (18793*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/200 + 
        (13*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        13*E^(2*t0)*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (2314*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/45 - 
        (26*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/E^(2*t0) - 
        26*E^(2*t0)*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (2520*t0*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0])/(-1 + \[Rho]) - 
        (10*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0] + 
        (10*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0])/E^t0 + 
        10*E^t0*t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0] - 
        (485489*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/158760 - 
        (104*t0*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/63 - 
        (1960*t0*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0])/(9*(-1 + \[Rho])) - 
        (\[Rho]^8*Log[1 - Sqrt[\[Rho]]/E^t0])/30 + 
        (30788*Log[1 - E^t0*Sqrt[\[Rho]]])/105 + 
        (2749*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (10*t0*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (34544*Log[1 - E^t0*Sqrt[\[Rho]]])/(2835*\[Rho]^2) + 
        (2635*Log[1 - E^t0*Sqrt[\[Rho]]])/(216*(-1 + Sqrt[\[Rho]])*
          \[Rho]^2) - (2635*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (216*(-1 + Sqrt[\[Rho]])*\[Rho]^(3/2)) + 
        (80*Log[1 - E^t0*Sqrt[\[Rho]]])/\[Rho] - 
        (44*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (2749*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (10*t0*Sqrt[\[Rho]]*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (10640*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (62*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (62*E^(2*t0)*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (1930*t0*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (4921*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]])/(6*(-1 + Sqrt[\[Rho]])) - 
        (584*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (272*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        272*E^t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (584*E^(3*t0)*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (4921*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(6 - 6*Sqrt[\[Rho]]) + 
        (1930*t0*\[Rho]^(3/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (36284*\[Rho]^2*
          Log[1 - E^t0*Sqrt[\[Rho]]])/45 + 
        (46*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (646*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (646*E^(2*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (46*E^(4*t0)*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (11753*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (3862*t0*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (524*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(75*E^(5*t0)) - 
        (3716*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (3740*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (3740*E^t0*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (3716*E^(3*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (524*E^(5*t0)*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/75 + 
        (11753*\[Rho]^(5/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) + (3862*t0*\[Rho]^(5/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (55504*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/45 + 
        (50*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (60*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(4*t0) + 
        (610*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        610*E^(2*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        60*E^(4*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (50*E^(6*t0)*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (756*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (7738*t0*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (32*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(147*E^(7*t0)) - 
        (392*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(25*E^(5*t0)) - 
        (728*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (6160*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (6160*E^t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (728*E^(3*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (392*E^(5*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/25 + 
        (32*E^(7*t0)*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/147 - 
        (756*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (7738*t0*\[Rho]^(7/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (10220*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/
         9 + (50*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (184*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (1894*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1894*E^(2*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (184*E^(4*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/3 - 
        (50*E^(6*t0)*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (46435*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(54 - 54*Sqrt[\[Rho]]) - 
        (7186*t0*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (36*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) - 
        (3956*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (1348*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        1348*E^t0*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (3956*E^(3*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (36*E^(5*t0)*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/5 + 
        (46435*\[Rho]^(9/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (54*(-1 + Sqrt[\[Rho]])) + (7186*t0*\[Rho]^(9/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (65616*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/35 + 
        (50*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) + 
        (242*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        242*E^(2*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]] - 
        (50*E^(4*t0)*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (27179*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(18 - 18*Sqrt[\[Rho]]) + 
        (21886*t0*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (680*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (976*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (976*E^t0*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/3 + 
        (680*E^(3*t0)*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/27 + 
        (27179*\[Rho]^(11/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (18*(-1 + Sqrt[\[Rho]])) + (21886*t0*\[Rho]^(11/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (7660*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/9 + 
        (26*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        26*E^(2*t0)*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (54113*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(72 - 72*Sqrt[\[Rho]]) + 
        (1540*t0*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) - 
        (20*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]] + 
        (54113*\[Rho]^(13/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (72*(-1 + Sqrt[\[Rho]])) + (1540*t0*\[Rho]^(13/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (414608*\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]])/2835 + 
        (3503*\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]])/(24 - 24*Sqrt[\[Rho]]) + 
        (3503*\[Rho]^(15/2)*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (24*(-1 + Sqrt[\[Rho]])) - (544*\[Rho]^8*Log[1 - E^t0*Sqrt[\[Rho]]])/
         45 + (217*\[Rho]^8*Log[1 - E^t0*Sqrt[\[Rho]]])/
         (18 - 18*Sqrt[\[Rho]]) + (217*\[Rho]^(17/2)*
          Log[1 - E^t0*Sqrt[\[Rho]]])/(18*(-1 + Sqrt[\[Rho]])) - 
        (5741*Log[1 - E^t0*Sqrt[\[Rho]]])/(72*(-Sqrt[\[Rho]] + \[Rho])) - 
        (5741*Log[1 - E^t0*Sqrt[\[Rho]]])/(72*\[Rho] - 72*\[Rho]^(3/2)) - 
        (17*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(12*E^(4*t0)) + 
        Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]]/(3*E^(2*t0)) + 
        (E^(2*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (17*E^(4*t0)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/12 + 
        (238*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (10*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) - 
        (88*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (88*E^t0*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        10*E^(3*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (238*E^(5*t0)*Sqrt[\[Rho]]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (221*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) - 
        (1315*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) - 
        (133*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) - 
        (133*E^(2*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (1315*E^(4*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 - 
        (221*E^(6*t0)*\[Rho]*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (136*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(21*E^(7*t0)) + 
        (488*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(5*t0)) + 
        (82*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^(3*t0) - 
        (298*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (298*E^t0*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        82*E^(3*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (488*E^(5*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (136*E^(7*t0)*\[Rho]^(3/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/21 - 
        (187*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(72*E^(8*t0)) - 
        (370*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) - 
        (1102*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) - 
        (41*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (41*E^(2*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (1102*E^(4*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (370*E^(6*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (187*E^(8*t0)*\[Rho]^2*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/72 + 
        (34*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(81*E^(9*t0)) + 
        (142*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(7*t0)) + 
        (3892*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) + 
        (1066*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(3*t0)) - 
        (282*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 - 
        282*E^t0*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] + 
        (1066*E^(3*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (3892*E^(5*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (142*E^(7*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (34*E^(9*t0)*\[Rho]^(5/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/81 - 
        (175*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(72*E^(8*t0)) - 
        (85*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(6*t0)) - 
        (67*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (1009*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (1009*E^(2*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (67*E^(4*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (85*E^(6*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (175*E^(8*t0)*\[Rho]^3*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/72 + 
        (158*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(63*E^(7*t0)) - 
        (182*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(5*t0)) - 
        (2534*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (758*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/E^t0 - 
        758*E^t0*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]] - 
        (2534*E^(3*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (182*E^(5*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (158*E^(7*t0)*\[Rho]^(7/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/63 + 
        (7*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(18*E^(8*t0)) + 
        (364*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(27*E^(6*t0)) + 
        (5581*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (1667*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(2*t0)) + 
        (1667*E^(2*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 + 
        (5581*E^(4*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 + 
        (364*E^(6*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/27 + 
        (7*E^(8*t0)*\[Rho]^4*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/18 - 
        (22*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(7*t0)) - 
        (2176*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (772*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^(3*t0)) - 
        (1586*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) - 
        (1586*E^t0*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (772*E^(3*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (2176*E^(5*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 - 
        (22*E^(7*t0)*\[Rho]^(9/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (56*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(6*t0)) + 
        (2485*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(36*E^(4*t0)) + 
        (1888*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (1888*E^(2*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (2485*E^(4*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/36 + 
        (56*E^(6*t0)*\[Rho]^5*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (364*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(45*E^(5*t0)) - 
        (442*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) - 
        (770*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^t0) - 
        (770*E^t0*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (442*E^(3*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (364*E^(5*t0)*\[Rho]^(11/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/45 + 
        (49*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(4*t0)) + 
        (133*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(2*t0)) + 
        (133*E^(2*t0)*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 + 
        (49*E^(4*t0)*\[Rho]^6*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (14*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (2*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/(3*E^t0) + 
        (2*E^t0*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/3 - 
        (14*E^(3*t0)*\[Rho]^(13/2)*Log[E^t0 - E^(2*t0)*Sqrt[\[Rho]]])/9 - 
        (31139*Log[Sqrt[\[Rho]] - \[Rho]])/11025 - 
        (15014*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]])/225 - 
        (4304*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]])/15 - 
        (2245*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]])/9 + 
        (1955*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]])/9 + 
        (22762*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]])/75 + 
        (6088*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]])/75 + 
        (2971*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]])/735 + 
        (348167*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/22050 + 
        (323*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(22680*\[Rho]^2) - 
        (19*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(72*\[Rho]) + 
        (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (22*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (22*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (22*E^t0*t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (161083*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/675 - 
        (31*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (31*E^(2*t0)*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (62*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (62*E^(2*t0)*t0*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (292*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (136*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        136*E^t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (292*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (292*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (136*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        136*E^t0*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (292*E^(3*t0)*t0*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (33401*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/30 - 
        (23*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (323*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (323*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (23*E^(4*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (92*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (646*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (646*E^(2*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (92*E^(4*t0)*t0*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (262*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(75*E^(5*t0)) + 
        (1858*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (1870*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (1870*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (1858*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (262*E^(5*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/75 + 
        (262*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(15*E^(5*t0)) + 
        (1858*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (1870*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (1870*E^t0*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (1858*E^(3*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (262*E^(5*t0)*t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/15 + 
        (220277*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/90 - 
        (25*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) - 
        (30*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(4*t0) - 
        (305*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        305*E^(2*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        30*E^(4*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (25*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (50*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) - 
        (120*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(4*t0) - 
        (610*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        610*E^(2*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        120*E^(4*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (50*E^(6*t0)*t0*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (16*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(147*E^(7*t0)) + 
        (196*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(25*E^(5*t0)) + 
        (364*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(3*t0)) + 
        (3080*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (3080*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (364*E^(3*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (196*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/25 - 
        (16*E^(7*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/147 + 
        (16*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(21*E^(7*t0)) + 
        (196*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) + 
        (364*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(3*t0) + 
        (3080*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (3080*E^t0*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        364*E^(3*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (196*E^(5*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 + 
        (16*E^(7*t0)*t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/21 + 
        (64432*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (25*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(6*t0)) - 
        (92*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (947*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) + 
        (947*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (92*E^(4*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (25*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (50*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(6*t0)) - 
        (368*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (1894*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(2*t0)) - 
        (1894*E^(2*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (368*E^(4*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (50*E^(6*t0)*t0*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (18*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(5*E^(5*t0)) + 
        (1978*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (674*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        674*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (1978*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 - 
        (18*E^(5*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/5 + 
        (18*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(5*t0) + 
        (1978*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (674*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        674*E^t0*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1978*E^(3*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        18*E^(5*t0)*t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (1435307*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/1575 - 
        (25*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (121*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        121*E^(2*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (25*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (100*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^(4*t0)) - 
        (242*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        242*E^(2*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (100*E^(4*t0)*t0*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (340*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(27*E^(3*t0)) + 
        (488*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) - 
        (488*E^t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 - 
        (340*E^(3*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/27 + 
        (340*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(9*E^(3*t0)) + 
        (488*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/(3*E^t0) + 
        (488*E^t0*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/3 + 
        (340*E^(3*t0)*t0*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/9 + 
        (22793*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/200 - 
        (13*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) + 
        13*E^(2*t0)*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] - 
        (26*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^(2*t0) - 
        26*E^(2*t0)*t0*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 - 
        10*E^t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (10*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/E^t0 + 
        10*E^t0*t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]] + 
        (485489*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/158760 + 
        (\[Rho]^8*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]])/30 - 
        (285889*Log[\[Rho]])/44100 - (8*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (8*E^(2*t0)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - (1856*t0*Log[\[Rho]])/
         315 + (10*t0*Log[\[Rho]])/(3 - 3*\[Rho]) + (10*t0*Log[\[Rho]])/
         (3*(-1 + \[Rho])) - (323*Log[\[Rho]])/(45360*\[Rho]^2) + 
        (19*Log[\[Rho]])/(144*\[Rho]) - (10289*Sqrt[\[Rho]]*Log[\[Rho]])/
         (315*E^t0) + (10289*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/315 + 
        (208*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (416*E^t0*Sqrt[\[Rho]]*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (116041*\[Rho]*Log[\[Rho]])/1350 + (8167*\[Rho]*Log[\[Rho]])/
         (210*E^(2*t0)) - (8167*E^(2*t0)*\[Rho]*Log[\[Rho]])/210 - 
        (208*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (208*E^(2*t0)*\[Rho]*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (202*t0*\[Rho]*Log[\[Rho]])/45 + (1250*t0*\[Rho]*Log[\[Rho]])/
         (9 - 9*\[Rho]) + (1250*t0*\[Rho]*Log[\[Rho]])/(9*(-1 + \[Rho])) - 
        (36329*\[Rho]^(3/2)*Log[\[Rho]])/(945*E^(3*t0)) - 
        (9653*\[Rho]^(3/2)*Log[\[Rho]])/(45*E^t0) + 
        (9653*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/45 + 
        (36329*E^(3*t0)*\[Rho]^(3/2)*Log[\[Rho]])/945 + 
        (4576*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (9152*E^t0*\[Rho]^(3/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (24793*\[Rho]^2*Log[\[Rho]])/60 + (13837*\[Rho]^2*Log[\[Rho]])/
         (420*E^(4*t0)) + (23987*\[Rho]^2*Log[\[Rho]])/(90*E^(2*t0)) - 
        (23987*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/90 - 
        (13837*E^(4*t0)*\[Rho]^2*Log[\[Rho]])/420 - 
        (5720*\[Rho]^2*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (5720*E^(2*t0)*\[Rho]^2*Log[\[Rho]])/(3*(-1 + E^(2*t0))) + 
        1004*t0*\[Rho]^2*Log[\[Rho]] + (4990*t0*\[Rho]^2*Log[\[Rho]])/
         (9 - 9*\[Rho]) + (4990*t0*\[Rho]^2*Log[\[Rho]])/(9*(-1 + \[Rho])) - 
        (828*\[Rho]^(5/2)*Log[\[Rho]])/(35*E^(5*t0)) - 
        (34538*\[Rho]^(5/2)*Log[\[Rho]])/(135*E^(3*t0)) - 
        (875*\[Rho]^(5/2)*Log[\[Rho]])/(3*E^t0) + 
        (875*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/3 + 
        (34538*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]])/135 + 
        (828*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]])/35 + 
        (6864*E^t0*\[Rho]^(5/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (197827*\[Rho]^3*Log[\[Rho]])/180 + (2252*\[Rho]^3*Log[\[Rho]])/
         (189*E^(6*t0)) + (32819*\[Rho]^3*Log[\[Rho]])/(180*E^(4*t0)) + 
        (6901*\[Rho]^3*Log[\[Rho]])/(9*E^(2*t0)) - 
        (6901*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/9 - 
        (32819*E^(4*t0)*\[Rho]^3*Log[\[Rho]])/180 - 
        (2252*E^(6*t0)*\[Rho]^3*Log[\[Rho]])/189 - 
        (4576*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (4576*E^(2*t0)*\[Rho]^3*Log[\[Rho]])/(-1 + E^(2*t0)) + 
        (25166*t0*\[Rho]^3*Log[\[Rho]])/9 + (1958*t0*\[Rho]^3*Log[\[Rho]])/
         (3 - 3*\[Rho]) + (1958*t0*\[Rho]^3*Log[\[Rho]])/(3*(-1 + \[Rho])) - 
        (214*\[Rho]^(7/2)*Log[\[Rho]])/(63*E^(7*t0)) - 
        (776*\[Rho]^(7/2)*Log[\[Rho]])/(9*E^(5*t0)) - 
        (8662*\[Rho]^(7/2)*Log[\[Rho]])/(15*E^(3*t0)) - 
        (7828*\[Rho]^(7/2)*Log[\[Rho]])/(9*E^t0) + 
        (7828*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/9 + 
        (8662*E^(3*t0)*\[Rho]^(7/2)*Log[\[Rho]])/15 + 
        (776*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]])/9 + 
        (214*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]])/63 + 
        (9152*E^t0*\[Rho]^(7/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (70297*\[Rho]^4*Log[\[Rho]])/54 + (7*\[Rho]^4*Log[\[Rho]])/
         (18*E^(8*t0)) + (4328*\[Rho]^4*Log[\[Rho]])/(189*E^(6*t0)) + 
        (15461*\[Rho]^4*Log[\[Rho]])/(60*E^(4*t0)) + 
        (44861*\[Rho]^4*Log[\[Rho]])/(45*E^(2*t0)) - 
        (44861*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/45 - 
        (15461*E^(4*t0)*\[Rho]^4*Log[\[Rho]])/60 - 
        (4328*E^(6*t0)*\[Rho]^4*Log[\[Rho]])/189 - 
        (7*E^(8*t0)*\[Rho]^4*Log[\[Rho]])/18 - (3432*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) - (3432*E^(2*t0)*\[Rho]^4*Log[\[Rho]])/
         (-1 + E^(2*t0)) + (11882*t0*\[Rho]^4*Log[\[Rho]])/9 + 
        (814*t0*\[Rho]^4*Log[\[Rho]])/(3 - 3*\[Rho]) + 
        (814*t0*\[Rho]^4*Log[\[Rho]])/(3*(-1 + \[Rho])) - 
        (22*\[Rho]^(9/2)*Log[\[Rho]])/(9*E^(7*t0)) - 
        (3992*\[Rho]^(9/2)*Log[\[Rho]])/(63*E^(5*t0)) - 
        (56092*\[Rho]^(9/2)*Log[\[Rho]])/(135*E^(3*t0)) - 
        (47543*\[Rho]^(9/2)*Log[\[Rho]])/(45*E^t0) + 
        (47543*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/45 + 
        (56092*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]])/135 + 
        (3992*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]])/63 + 
        (22*E^(7*t0)*\[Rho]^(9/2)*Log[\[Rho]])/9 + 
        (11440*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (22880*E^t0*\[Rho]^(9/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (1913309*\[Rho]^5*Log[\[Rho]])/3150 + (56*\[Rho]^5*Log[\[Rho]])/
         (9*E^(6*t0)) + (23251*\[Rho]^5*Log[\[Rho]])/(252*E^(4*t0)) + 
        (3947*\[Rho]^5*Log[\[Rho]])/(10*E^(2*t0)) - 
        (3947*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/10 - 
        (23251*E^(4*t0)*\[Rho]^5*Log[\[Rho]])/252 - 
        (56*E^(6*t0)*\[Rho]^5*Log[\[Rho]])/9 - (2288*\[Rho]^5*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (2288*E^(2*t0)*\[Rho]^5*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (1024*t0*\[Rho]^5*Log[\[Rho]])/15 + 
        (8426*t0*\[Rho]^5*Log[\[Rho]])/(9 - 9*\[Rho]) + 
        (8426*t0*\[Rho]^5*Log[\[Rho]])/(9*(-1 + \[Rho])) - 
        (364*\[Rho]^(11/2)*Log[\[Rho]])/(45*E^(5*t0)) - 
        (14017*\[Rho]^(11/2)*Log[\[Rho]])/(189*E^(3*t0)) - 
        (10477*\[Rho]^(11/2)*Log[\[Rho]])/(45*E^t0) + 
        (10477*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/45 + 
        (14017*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]])/189 + 
        (364*E^(5*t0)*\[Rho]^(11/2)*Log[\[Rho]])/45 + 
        (416*E^t0*\[Rho]^(11/2)*Log[\[Rho]])/(-1 + E^(2*t0)) - 
        (117083*\[Rho]^6*Log[\[Rho]])/1200 + (49*\[Rho]^6*Log[\[Rho]])/
         (9*E^(4*t0)) + (1259*\[Rho]^6*Log[\[Rho]])/(42*E^(2*t0)) - 
        (1259*E^(2*t0)*\[Rho]^6*Log[\[Rho]])/42 - 
        (49*E^(4*t0)*\[Rho]^6*Log[\[Rho]])/9 - (104*\[Rho]^6*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (104*E^(2*t0)*\[Rho]^6*Log[\[Rho]])/
         (3*(-1 + E^(2*t0))) - (718*t0*\[Rho]^6*Log[\[Rho]])/45 - 
        (14*\[Rho]^(13/2)*Log[\[Rho]])/(9*E^(3*t0)) - 
        (157*\[Rho]^(13/2)*Log[\[Rho]])/(63*E^t0) + 
        (157*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/63 + 
        (14*E^(3*t0)*\[Rho]^(13/2)*Log[\[Rho]])/9 + 
        (16*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/(3 - 3*E^(2*t0)) + 
        (32*E^t0*\[Rho]^(13/2)*Log[\[Rho]])/(3*(-1 + E^(2*t0))) - 
        (225445*\[Rho]^7*Log[\[Rho]])/63504 + (52*t0*\[Rho]^7*Log[\[Rho]])/
         63 + (490*t0*\[Rho]^7*Log[\[Rho]])/(9 - 9*\[Rho]) + 
        (490*t0*\[Rho]^7*Log[\[Rho]])/(9*(-1 + \[Rho])) - 
        (\[Rho]^8*Log[\[Rho]])/60 - (124*\[Rho]*Log[1 - E^(-2*t0)]*
          Log[\[Rho]])/3 - 492*\[Rho]^2*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (13240*\[Rho]^3*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 - 
        (13672*\[Rho]^4*Log[1 - E^(-2*t0)]*Log[\[Rho]])/9 - 
        (1652*\[Rho]^5*Log[1 - E^(-2*t0)]*Log[\[Rho]])/3 - 
        52*\[Rho]^6*Log[1 - E^(-2*t0)]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 + 
        (124*\[Rho]*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (6064*\[Rho]^(3/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        492*\[Rho]^2*Log[1 - E^(-t0)]*Log[\[Rho]] - 
        (152504*\[Rho]^(5/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/45 + 
        (13240*\[Rho]^3*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (200288*\[Rho]^(7/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/35 + 
        (13672*\[Rho]^4*Log[1 - E^(-t0)]*Log[\[Rho]])/9 - 
        (32824*\[Rho]^(9/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        (1652*\[Rho]^5*Log[1 - E^(-t0)]*Log[\[Rho]])/3 - 
        (7216*\[Rho]^(11/2)*Log[1 - E^(-t0)]*Log[\[Rho]])/9 + 
        52*\[Rho]^6*Log[1 - E^(-t0)]*Log[\[Rho]] - 40*\[Rho]^(13/2)*
         Log[1 - E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[1 + E^(-t0)]*
          Log[\[Rho]])/3 + (124*\[Rho]*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (6064*\[Rho]^(3/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        492*\[Rho]^2*Log[1 + E^(-t0)]*Log[\[Rho]] + 
        (152504*\[Rho]^(5/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/45 + 
        (13240*\[Rho]^3*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (200288*\[Rho]^(7/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/35 + 
        (13672*\[Rho]^4*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (32824*\[Rho]^(9/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        (1652*\[Rho]^5*Log[1 + E^(-t0)]*Log[\[Rho]])/3 + 
        (7216*\[Rho]^(11/2)*Log[1 + E^(-t0)]*Log[\[Rho]])/9 + 
        52*\[Rho]^6*Log[1 + E^(-t0)]*Log[\[Rho]] + 40*\[Rho]^(13/2)*
         Log[1 + E^(-t0)]*Log[\[Rho]] + (88*Sqrt[\[Rho]]*Log[-1 + E^t0]*
          Log[\[Rho]])/3 + (6064*\[Rho]^(3/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        (152504*\[Rho]^(5/2)*Log[-1 + E^t0]*Log[\[Rho]])/45 + 
        (200288*\[Rho]^(7/2)*Log[-1 + E^t0]*Log[\[Rho]])/35 + 
        (32824*\[Rho]^(9/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        (7216*\[Rho]^(11/2)*Log[-1 + E^t0]*Log[\[Rho]])/9 + 
        40*\[Rho]^(13/2)*Log[-1 + E^t0]*Log[\[Rho]] - 
        (88*Sqrt[\[Rho]]*Log[1 + E^t0]*Log[\[Rho]])/3 - 
        (6064*\[Rho]^(3/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        (152504*\[Rho]^(5/2)*Log[1 + E^t0]*Log[\[Rho]])/45 - 
        (200288*\[Rho]^(7/2)*Log[1 + E^t0]*Log[\[Rho]])/35 - 
        (32824*\[Rho]^(9/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        (7216*\[Rho]^(11/2)*Log[1 + E^t0]*Log[\[Rho]])/9 - 
        40*\[Rho]^(13/2)*Log[1 + E^t0]*Log[\[Rho]] - 
        (4027*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/315 - 
        (3271*\[Rho]*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/5 - 
        (11137*\[Rho]^2*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/3 - 
        (68309*\[Rho]^3*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (71069*\[Rho]^4*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (136151*\[Rho]^5*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/45 - 
        (3838*\[Rho]^6*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/15 - 
        (104*\[Rho]^7*Log[-1 + 1/Sqrt[\[Rho]]]*Log[\[Rho]])/63 + 
        (352*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/315 + 
        (20*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/(3 - 3*\[Rho]) + 
        (20*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/(3*(-1 + \[Rho])) + 
        (2164*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/45 + 
        (2500*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (9 - 9*\[Rho]) + (2500*\[Rho]*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) + 388*\[Rho]^2*
         Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]] + 
        (9980*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (9 - 9*\[Rho]) + (9980*\[Rho]^2*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) + 
        (9200*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (3916*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (3 - 3*\[Rho]) + (3916*\[Rho]^3*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*
          Log[\[Rho]])/(3*(-1 + \[Rho])) + 
        (9560*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/9 + 
        (1628*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/
         (3 - 3*\[Rho]) + (1628*\[Rho]^4*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*
          Log[\[Rho]])/(3*(-1 + \[Rho])) + 
        (2204*\[Rho]^5*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/5 + 
        (2764*\[Rho]^6*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/45 + 
        (104*\[Rho]^7*Log[-1 + 1/(E^t0*Sqrt[\[Rho]])]*Log[\[Rho]])/63 - 
        (5*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(-1 + Sqrt[\[Rho]]) + 
        (5*Sqrt[\[Rho]]*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + Sqrt[\[Rho]]) + (965*\[Rho]*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3 - 3*Sqrt[\[Rho]]) + 
        (965*\[Rho]^(3/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + Sqrt[\[Rho]])) + (23924*\[Rho]^2*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (6545*\[Rho]^2*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (6545*\[Rho]^(5/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (23924*\[Rho]^(5/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (40946*\[Rho]^3*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (6125*\[Rho]^3*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (6125*\[Rho]^(7/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (40946*\[Rho]^(7/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (33317*\[Rho]^4*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (980*\[Rho]^4*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (980*\[Rho]^(9/2)*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (33317*\[Rho]^(9/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (10943*\[Rho]^5*
          Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (10943*\[Rho]^(11/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (770*\[Rho]^6*Log[-1 + E^t0/Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9 - 9*Sqrt[\[Rho]]) + 
        (770*\[Rho]^(13/2)*Log[-1 + E^t0/Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + Sqrt[\[Rho]])) + (22*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/3 - (73*\[Rho]*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (1516*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (911*\[Rho]^2*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/3 + 
        (38126*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/45 - 
        (8602*\[Rho]^3*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (50072*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/35 - 
        (9502*\[Rho]^4*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 + 
        (8206*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (2137*\[Rho]^5*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/5 + 
        (1804*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/9 - 
        (2327*\[Rho]^6*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/45 + 
        10*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]] - 
        (52*\[Rho]^7*Log[1 - Sqrt[\[Rho]]]*Log[\[Rho]])/63 + 
        (20*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/(3*(-1 + \[Rho])) + 
        (2500*\[Rho]*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) + (9980*\[Rho]^2*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) + 
        (3916*\[Rho]^3*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + \[Rho])) + (1628*\[Rho]^4*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + \[Rho])) - 
        (16852*\[Rho]^5*Log[E^t0 - Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (1260*\[Rho]^6*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(-1 + \[Rho]) - (980*\[Rho]^7*Log[E^t0 - Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) - (20*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(3*(-1 + \[Rho])) - 
        (11*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (11*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (31*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (31*E^(2*t0)*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (2500*\[Rho]*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (146*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(3*t0)) - (68*\[Rho]^(3/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        68*E^t0*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (146*E^(3*t0)*\[Rho]^(3/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (173*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (46*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) + 
        (323*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (323*E^(2*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (46*E^(4*t0)*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (9980*\[Rho]^2*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (131*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(15*E^(5*t0)) - (929*\[Rho]^(5/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(3*t0)) - 
        (935*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (935*E^t0*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (929*E^(3*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - (131*E^(5*t0)*\[Rho]^(5/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/15 + (1982*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/9 + (25*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(6*t0)) + (60*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(4*t0) + (305*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(2*t0) + 305*E^(2*t0)*\[Rho]^3*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 60*E^(4*t0)*\[Rho]^3*
         Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (25*E^(6*t0)*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (3916*\[Rho]^3*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*(-1 + \[Rho])) - (8*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(21*E^(7*t0)) - (98*\[Rho]^(7/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(5*E^(5*t0)) - 
        (182*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(3*t0) - 
        (1540*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (1540*E^t0*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        182*E^(3*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (98*E^(5*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/5 - 
        (8*E^(7*t0)*\[Rho]^(7/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/21 + 
        (2666*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 + 
        (25*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(6*t0)) + 
        (184*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) + 
        (947*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(2*t0)) + 
        (947*E^(2*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (184*E^(4*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (25*E^(6*t0)*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/9 - 
        (1628*\[Rho]^4*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (3*(-1 + \[Rho])) - (9*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^(5*t0) - (989*\[Rho]^(9/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(9*E^(3*t0)) - 
        (337*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^t0 - 
        337*E^t0*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] - 
        (989*E^(3*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 - 9*E^(5*t0)*\[Rho]^(9/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (2281*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/15 + 
        (50*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^(4*t0)) + 
        (121*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        121*E^(2*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (50*E^(4*t0)*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 + 
        (16852*\[Rho]^5*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (170*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/(9*E^(3*t0)) - (244*\[Rho]^(11/2)*
          Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/(3*E^t0) - 
        (244*E^t0*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/3 - 
        (170*E^(3*t0)*\[Rho]^(11/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         9 + (1157*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/45 + 
        (13*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/E^(2*t0) + 
        13*E^(2*t0)*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]] + 
        (1260*\[Rho]^6*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (-1 + \[Rho]) - (5*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
          Log[\[Rho]])/E^t0 - 5*E^t0*\[Rho]^(13/2)*Log[1 - Sqrt[\[Rho]]/E^t0]*
         Log[\[Rho]] + (52*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         63 + (980*\[Rho]^7*Log[1 - Sqrt[\[Rho]]/E^t0]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (20*Log[1 - E^t0*Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + \[Rho])) - (2500*\[Rho]*Log[1 - E^t0*Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) - 
        (9980*\[Rho]^2*Log[1 - E^t0*Sqrt[\[Rho]]]*Log[\[Rho]])/
         (9*(-1 + \[Rho])) - (3916*\[Rho]^3*Log[1 - E^t0*Sqrt[\[Rho]]]*
          Log[\[Rho]])/(3*(-1 + \[Rho])) - 
        (1628*\[Rho]^4*Log[1 - E^t0*Sqrt[\[Rho]]]*Log[\[Rho]])/
         (3*(-1 + \[Rho])) + (16852*\[Rho]^5*Log[1 - E^t0*Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) + 
        (1260*\[Rho]^6*Log[1 - E^t0*Sqrt[\[Rho]]]*Log[\[Rho]])/
         (-1 + \[Rho]) + (980*\[Rho]^7*Log[1 - E^t0*Sqrt[\[Rho]]]*
          Log[\[Rho]])/(9*(-1 + \[Rho])) + (352*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/315 - (22*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/3 + (3094*\[Rho]*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/45 - (1516*\[Rho]^(3/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/9 + 634*\[Rho]^2*Log[Sqrt[\[Rho]] - \[Rho]]*
         Log[\[Rho]] - (38126*\[Rho]^(5/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/45 + (15820*\[Rho]^3*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/9 - (50072*\[Rho]^(7/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/35 + (16396*\[Rho]^4*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/9 - (8206*\[Rho]^(9/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/9 + (10742*\[Rho]^5*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/15 - (1804*\[Rho]^(11/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/9 + (3934*\[Rho]^6*Log[Sqrt[\[Rho]] - \[Rho]]*
          Log[\[Rho]])/45 - 10*\[Rho]^(13/2)*Log[Sqrt[\[Rho]] - \[Rho]]*
         Log[\[Rho]] + (104*\[Rho]^7*Log[Sqrt[\[Rho]] - \[Rho]]*Log[\[Rho]])/
         63 - (352*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/315 + 
        (11*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (11*E^t0*Sqrt[\[Rho]]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 - (2164*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/45 - (31*\[Rho]*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(2*t0)) - (31*E^(2*t0)*\[Rho]*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (146*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (68*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^t0 + 68*E^t0*\[Rho]^(3/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (146*E^(3*t0)*\[Rho]^(3/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - 388*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
         Log[\[Rho]] - (46*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(4*t0)) - 
        (323*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) - (323*E^(2*t0)*\[Rho]^2*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 - (46*E^(4*t0)*\[Rho]^2*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (131*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (15*E^(5*t0)) + (929*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) + (935*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/(3*E^t0) + 
        (935*E^t0*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (929*E^(3*t0)*\[Rho]^(5/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + (131*E^(5*t0)*\[Rho]^(5/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/15 - 
        (9200*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (25*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(6*t0)) - (60*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(4*t0) - (305*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/E^(2*t0) - 305*E^(2*t0)*\[Rho]^3*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 60*E^(4*t0)*\[Rho]^3*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (25*E^(6*t0)*\[Rho]^3*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         9 + (8*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (21*E^(7*t0)) + (98*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(5*E^(5*t0)) + (182*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^(3*t0) + 
        (1540*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^t0) + (1540*E^t0*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/3 + 182*E^(3*t0)*\[Rho]^(7/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (98*E^(5*t0)*\[Rho]^(7/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/5 + (8*E^(7*t0)*\[Rho]^(7/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/21 - 
        (9560*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/9 - 
        (25*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(6*t0)) - (184*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^(4*t0)) - 
        (947*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(2*t0)) - (947*E^(2*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - 
            \[Rho]]*Log[\[Rho]])/3 - (184*E^(4*t0)*\[Rho]^4*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 - 
        (25*E^(6*t0)*\[Rho]^4*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         9 + (9*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         E^(5*t0) + (989*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(9*E^(3*t0)) + (337*\[Rho]^(9/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        337*E^t0*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (989*E^(3*t0)*\[Rho]^(9/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 + 9*E^(5*t0)*\[Rho]^(9/2)*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (2204*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/5 - 
        (50*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (3*E^(4*t0)) - (121*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 121*E^(2*t0)*\[Rho]^5*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (50*E^(4*t0)*\[Rho]^5*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         3 + (170*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/
         (9*E^(3*t0)) + (244*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/(3*E^t0) + (244*E^t0*\[Rho]^(11/2)*
          Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/3 + 
        (170*E^(3*t0)*\[Rho]^(11/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/9 - (2764*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/45 - (13*\[Rho]^6*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*
          Log[\[Rho]])/E^(2*t0) - 13*E^(2*t0)*\[Rho]^6*
         Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] + 
        (5*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/E^t0 + 
        5*E^t0*\[Rho]^(13/2)*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]] - 
        (104*\[Rho]^7*Log[Sqrt[\[Rho]]/E^t0 - \[Rho]]*Log[\[Rho]])/63 - 
        (8051*Log[\[Rho]]^2)/1260 + (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/3 - 
        (11*Sqrt[\[Rho]]*Log[\[Rho]]^2)/(6*E^t0) - 
        (11*E^t0*Sqrt[\[Rho]]*Log[\[Rho]]^2)/6 - (55817*\[Rho]*Log[\[Rho]]^2)/
         180 + (31*\[Rho]*Log[\[Rho]]^2)/(6*E^(2*t0)) + 
        (31*E^(2*t0)*\[Rho]*Log[\[Rho]]^2)/6 + 
        (758*\[Rho]^(3/2)*Log[\[Rho]]^2)/9 - (73*\[Rho]^(3/2)*Log[\[Rho]]^2)/
         (9*E^(3*t0)) - (34*\[Rho]^(3/2)*Log[\[Rho]]^2)/E^t0 - 
        34*E^t0*\[Rho]^(3/2)*Log[\[Rho]]^2 - (73*E^(3*t0)*\[Rho]^(3/2)*
          Log[\[Rho]]^2)/9 - (6797*\[Rho]^2*Log[\[Rho]]^2)/4 + 
        (23*\[Rho]^2*Log[\[Rho]]^2)/(3*E^(4*t0)) + 
        (323*\[Rho]^2*Log[\[Rho]]^2)/(6*E^(2*t0)) + 
        (323*E^(2*t0)*\[Rho]^2*Log[\[Rho]]^2)/6 + 
        (23*E^(4*t0)*\[Rho]^2*Log[\[Rho]]^2)/3 + 
        (19063*\[Rho]^(5/2)*Log[\[Rho]]^2)/45 - 
        (131*\[Rho]^(5/2)*Log[\[Rho]]^2)/(30*E^(5*t0)) - 
        (929*\[Rho]^(5/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) - 
        (935*\[Rho]^(5/2)*Log[\[Rho]]^2)/(6*E^t0) - 
        (935*E^t0*\[Rho]^(5/2)*Log[\[Rho]]^2)/6 - 
        (929*E^(3*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/18 - 
        (131*E^(5*t0)*\[Rho]^(5/2)*Log[\[Rho]]^2)/30 - 
        (125525*\[Rho]^3*Log[\[Rho]]^2)/36 + (25*\[Rho]^3*Log[\[Rho]]^2)/
         (18*E^(6*t0)) + (30*\[Rho]^3*Log[\[Rho]]^2)/E^(4*t0) + 
        (305*\[Rho]^3*Log[\[Rho]]^2)/(2*E^(2*t0)) + 
        (305*E^(2*t0)*\[Rho]^3*Log[\[Rho]]^2)/2 + 30*E^(4*t0)*\[Rho]^3*
         Log[\[Rho]]^2 + (25*E^(6*t0)*\[Rho]^3*Log[\[Rho]]^2)/18 + 
        (25036*\[Rho]^(7/2)*Log[\[Rho]]^2)/35 - 
        (4*\[Rho]^(7/2)*Log[\[Rho]]^2)/(21*E^(7*t0)) - 
        (49*\[Rho]^(7/2)*Log[\[Rho]]^2)/(5*E^(5*t0)) - 
        (91*\[Rho]^(7/2)*Log[\[Rho]]^2)/E^(3*t0) - 
        (770*\[Rho]^(7/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (770*E^t0*\[Rho]^(7/2)*Log[\[Rho]]^2)/3 - 91*E^(3*t0)*\[Rho]^(7/2)*
         Log[\[Rho]]^2 - (49*E^(5*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/5 - 
        (4*E^(7*t0)*\[Rho]^(7/2)*Log[\[Rho]]^2)/21 - 
        (138305*\[Rho]^4*Log[\[Rho]]^2)/36 + (25*\[Rho]^4*Log[\[Rho]]^2)/
         (18*E^(6*t0)) + (92*\[Rho]^4*Log[\[Rho]]^2)/(3*E^(4*t0)) + 
        (947*\[Rho]^4*Log[\[Rho]]^2)/(6*E^(2*t0)) + 
        (947*E^(2*t0)*\[Rho]^4*Log[\[Rho]]^2)/6 + 
        (92*E^(4*t0)*\[Rho]^4*Log[\[Rho]]^2)/3 + 
        (25*E^(6*t0)*\[Rho]^4*Log[\[Rho]]^2)/18 + 
        (4103*\[Rho]^(9/2)*Log[\[Rho]]^2)/9 - (9*\[Rho]^(9/2)*Log[\[Rho]]^2)/
         (2*E^(5*t0)) - (989*\[Rho]^(9/2)*Log[\[Rho]]^2)/(18*E^(3*t0)) - 
        (337*\[Rho]^(9/2)*Log[\[Rho]]^2)/(2*E^t0) - 
        (337*E^t0*\[Rho]^(9/2)*Log[\[Rho]]^2)/2 - 
        (989*E^(3*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/18 - 
        (9*E^(5*t0)*\[Rho]^(9/2)*Log[\[Rho]]^2)/2 - 
        (274213*\[Rho]^5*Log[\[Rho]]^2)/180 + (25*\[Rho]^5*Log[\[Rho]]^2)/
         (3*E^(4*t0)) + (121*\[Rho]^5*Log[\[Rho]]^2)/(2*E^(2*t0)) + 
        (121*E^(2*t0)*\[Rho]^5*Log[\[Rho]]^2)/2 + 
        (25*E^(4*t0)*\[Rho]^5*Log[\[Rho]]^2)/3 + 
        (902*\[Rho]^(11/2)*Log[\[Rho]]^2)/9 - 
        (85*\[Rho]^(11/2)*Log[\[Rho]]^2)/(9*E^(3*t0)) - 
        (122*\[Rho]^(11/2)*Log[\[Rho]]^2)/(3*E^t0) - 
        (122*E^t0*\[Rho]^(11/2)*Log[\[Rho]]^2)/3 - 
        (85*E^(3*t0)*\[Rho]^(11/2)*Log[\[Rho]]^2)/9 - 
        (1856*\[Rho]^6*Log[\[Rho]]^2)/15 + (13*\[Rho]^6*Log[\[Rho]]^2)/
         (2*E^(2*t0)) + (13*E^(2*t0)*\[Rho]^6*Log[\[Rho]]^2)/2 + 
        5*\[Rho]^(13/2)*Log[\[Rho]]^2 - (5*\[Rho]^(13/2)*Log[\[Rho]]^2)/
         (2*E^t0) - (5*E^t0*\[Rho]^(13/2)*Log[\[Rho]]^2)/2 - 
        (13*\[Rho]^7*Log[\[Rho]]^2)/63 - 
        (17*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(12*E^(4*t0)) + 
        Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]]/(3*E^(2*t0)) - 
        (E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (17*E^(4*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/12 + 
        (8*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 
        (8*E^(2*t0)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (10*t0*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (238*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (10*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(3*t0) + (154*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^t0) - (154*E^t0*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        10*E^(3*t0)*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (238*E^(5*t0)*Sqrt[\[Rho]]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (208*E^t0*Sqrt[\[Rho]]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (221*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (27*E^(6*t0)) - (1315*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(36*E^(4*t0)) - 
        (569*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (569*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (1315*E^(4*t0)*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/36 + (221*E^(6*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 + 
        (208*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (208*E^(2*t0)*\[Rho]*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (670*t0*\[Rho]*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (136*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (21*E^(7*t0)) + (488*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(5*t0)) + 
        (150*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^(3*t0) + (1594*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^t0) - 
        (1594*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - 150*E^(3*t0)*\[Rho]^(3/2)*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] - 
        (488*E^(5*t0)*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (136*E^(7*t0)*\[Rho]^(3/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/21 - 
        (4576*E^t0*\[Rho]^(3/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (187*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (72*E^(8*t0)) - (370*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(6*t0)) - 
        (3439*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(4*t0)) - (1349*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (1349*E^(2*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (3439*E^(4*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (370*E^(6*t0)*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (187*E^(8*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/72 + 
        (5720*\[Rho]^2*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (5720*E^(2*t0)*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) - (3226*t0*\[Rho]^2*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (34*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (81*E^(9*t0)) + (142*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(7*t0)) + 
        (6062*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (13928*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (576*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         E^t0 - 576*E^t0*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (13928*E^(3*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/27 - 
        (6062*E^(5*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (142*E^(7*t0)*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (34*E^(9*t0)*\[Rho]^(5/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/81 - (6864*E^t0*\[Rho]^(5/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (175*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (72*E^(8*t0)) - (457*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(6*t0)) - 
        (6175*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(4*t0)) - (3259*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (3259*E^(2*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (6175*E^(4*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (457*E^(6*t0)*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (175*E^(8*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/72 + 
        (4576*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (4576*E^(2*t0)*\[Rho]^3*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (7022*t0*\[Rho]^3*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 + (550*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(63*E^(7*t0)) + (1186*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(9*E^(5*t0)) + 
        (6518*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (1478*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/E^t0 - 
        1478*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
           \[Rho]] - (6518*E^(3*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (1186*E^(5*t0)*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 - (550*E^(7*t0)*\[Rho]^(7/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/63 - 
        (9152*E^t0*\[Rho]^(7/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (7*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (18*E^(8*t0)) - (244*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(9*E^(6*t0)) - 
        (10007*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (36*E^(4*t0)) - (3473*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^(2*t0)) + 
        (3473*E^(2*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 + (10007*E^(4*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/36 + 
        (244*E^(6*t0)*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (7*E^(8*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/18 + 
        (3432*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (-1 + E^(2*t0)) + (3432*E^(2*t0)*\[Rho]^4*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(-1 + E^(2*t0)) - 
        (2110*t0*\[Rho]^4*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         3 + (22*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(7*t0)) + (2726*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(45*E^(5*t0)) + 
        (3754*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (4196*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (4196*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (3754*E^(3*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (2726*E^(5*t0)*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/45 - (22*E^(7*t0)*\[Rho]^(9/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (11440*E^t0*\[Rho]^(9/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 
        (56*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(6*t0)) - (3043*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(36*E^(4*t0)) - 
        (3782*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(2*t0)) + (3782*E^(2*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (3043*E^(4*t0)*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/36 + (56*E^(6*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (2288*\[Rho]^5*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + (2288*E^(2*t0)*\[Rho]^5*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (3*(-1 + E^(2*t0))) + 306*t0*\[Rho]^5*
         Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]] + 
        (364*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (45*E^(5*t0)) + (1886*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/(27*E^(3*t0)) + 
        (2722*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^t0) - (2722*E^t0*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (1886*E^(3*t0)*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/27 - (364*E^(5*t0)*\[Rho]^(11/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/45 - 
        (416*E^t0*\[Rho]^(11/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(-1 + E^(2*t0)) - 
        (49*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(4*t0)) - (287*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(9*E^(2*t0)) + (287*E^(2*t0)*\[Rho]^6*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 + 
        (49*E^(4*t0)*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/9 + (104*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*(-1 + E^(2*t0))) + 
        (104*E^(2*t0)*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) + 
        (140*t0*\[Rho]^6*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/3 + 
        (14*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/
         (9*E^(3*t0)) + (20*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*
             Sqrt[\[Rho]] + \[Rho]])/(3*E^t0) - 
        (20*E^t0*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/3 - (14*E^(3*t0)*\[Rho]^(13/2)*
          Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + \[Rho]])/9 - 
        (16*E^t0*\[Rho]^(13/2)*Log[1 - (E^(-t0) + E^t0)*Sqrt[\[Rho]] + 
            \[Rho]])/(3*(-1 + E^(2*t0))) - 20*PolyLog[2, E^(-2*t0)] + 
        (272*\[Rho]*PolyLog[2, E^(-2*t0)])/3 + 6176*\[Rho]^2*
         PolyLog[2, E^(-2*t0)] + (144460*\[Rho]^3*PolyLog[2, E^(-2*t0)])/9 + 
        (45460*\[Rho]^4*PolyLog[2, E^(-2*t0)])/9 - 
        (18472*\[Rho]^5*PolyLog[2, E^(-2*t0)])/9 - 
        (2668*\[Rho]^6*PolyLog[2, E^(-2*t0)])/9 - 
        (1004*Sqrt[\[Rho]]*PolyLog[2, -E^(-t0)])/9 + 
        (248*\[Rho]*PolyLog[2, -E^(-t0)])/3 + 
        (8392*\[Rho]^(3/2)*PolyLog[2, -E^(-t0)])/3 + 
        984*\[Rho]^2*PolyLog[2, -E^(-t0)] + (1000108*\[Rho]^(5/2)*
          PolyLog[2, -E^(-t0)])/45 + (26480*\[Rho]^3*PolyLog[2, -E^(-t0)])/
         9 + (2751248*\[Rho]^(7/2)*PolyLog[2, -E^(-t0)])/105 + 
        (27344*\[Rho]^4*PolyLog[2, -E^(-t0)])/9 + 
        (38348*\[Rho]^(9/2)*PolyLog[2, -E^(-t0)])/9 + 
        (3304*\[Rho]^5*PolyLog[2, -E^(-t0)])/3 - 
        (3560*\[Rho]^(11/2)*PolyLog[2, -E^(-t0)])/9 + 
        104*\[Rho]^6*PolyLog[2, -E^(-t0)] + 
        (76*\[Rho]^(13/2)*PolyLog[2, -E^(-t0)])/3 + 
        (1004*Sqrt[\[Rho]]*PolyLog[2, E^(-t0)])/9 + 
        (248*\[Rho]*PolyLog[2, E^(-t0)])/3 - 
        (8392*\[Rho]^(3/2)*PolyLog[2, E^(-t0)])/3 + 
        984*\[Rho]^2*PolyLog[2, E^(-t0)] - (1000108*\[Rho]^(5/2)*
          PolyLog[2, E^(-t0)])/45 + (26480*\[Rho]^3*PolyLog[2, E^(-t0)])/9 - 
        (2751248*\[Rho]^(7/2)*PolyLog[2, E^(-t0)])/105 + 
        (27344*\[Rho]^4*PolyLog[2, E^(-t0)])/9 - 
        (38348*\[Rho]^(9/2)*PolyLog[2, E^(-t0)])/9 + 
        (3304*\[Rho]^5*PolyLog[2, E^(-t0)])/3 + 
        (3560*\[Rho]^(11/2)*PolyLog[2, E^(-t0)])/9 + 
        104*\[Rho]^6*PolyLog[2, E^(-t0)] - 
        (76*\[Rho]^(13/2)*PolyLog[2, E^(-t0)])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (124*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (124*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (584*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (272*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        272*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (584*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (184*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (1292*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (1292*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (184*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (524*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(15*E^(5*t0)) - 
        (3716*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (3740*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (3740*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (3716*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (524*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(-2*t0)])/15 + 
        (100*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) + 
        (240*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(4*t0) + 
        (1220*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        1220*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] + 
        240*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)] + 
        (100*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (32*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(21*E^(7*t0)) - 
        (392*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(5*E^(5*t0)) - 
        (728*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(3*t0) - 
        (6160*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (6160*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        728*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (392*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/5 - 
        (32*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(-2*t0)])/21 + 
        (100*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(6*t0)) + 
        (736*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (3788*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(2*t0)) + 
        (3788*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (736*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/3 + 
        (100*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        (36*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/E^(5*t0) - 
        (3956*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (1348*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        1348*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)] - 
        (3956*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)])/9 - 
        36*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (200*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/(3*E^(4*t0)) + 
        (484*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        484*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)] + 
        (200*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (680*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(9*E^(3*t0)) - 
        (976*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/(3*E^t0) - 
        (976*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/3 - 
        (680*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(-2*t0)])/9 + 
        (52*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)])/E^(2*t0) + 
        52*E^(2*t0)*\[Rho]^6*PolyLog[2, 1 - E^(-2*t0)] - 
        (20*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)])/E^t0 - 
        20*E^t0*\[Rho]^(13/2)*PolyLog[2, 1 - E^(-2*t0)] + 
        (44*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (124*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (124*E^(2*t0)*\[Rho]*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (584*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (272*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        272*E^t0*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (584*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (184*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (1292*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (1292*E^(2*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (184*E^(4*t0)*\[Rho]^2*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (524*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(15*E^(5*t0)) + 
        (3716*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (3740*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (3740*E^t0*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (3716*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (524*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, 1 - E^(2*t0)])/15 - 
        (100*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) - 
        (240*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(4*t0) - 
        (1220*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        1220*E^(2*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] - 
        240*E^(4*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)] - 
        (100*E^(6*t0)*\[Rho]^3*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (32*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(21*E^(7*t0)) + 
        (392*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(5*E^(5*t0)) + 
        (728*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/E^(3*t0) + 
        (6160*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (6160*E^t0*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        728*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (392*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/5 + 
        (32*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, 1 - E^(2*t0)])/21 - 
        (100*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(9*E^(6*t0)) - 
        (736*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (3788*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/(3*E^(2*t0)) - 
        (3788*E^(2*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (736*E^(4*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/3 - 
        (100*E^(6*t0)*\[Rho]^4*PolyLog[2, 1 - E^(2*t0)])/9 + 
        (36*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/E^(5*t0) + 
        (3956*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (1348*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        1348*E^t0*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)] + 
        (3956*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)])/9 + 
        36*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (200*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/(3*E^(4*t0)) - 
        (484*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        484*E^(2*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)] - 
        (200*E^(4*t0)*\[Rho]^5*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (680*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(9*E^(3*t0)) + 
        (976*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/(3*E^t0) + 
        (976*E^t0*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/3 + 
        (680*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, 1 - E^(2*t0)])/9 - 
        (52*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)])/E^(2*t0) - 
        52*E^(2*t0)*\[Rho]^6*PolyLog[2, 1 - E^(2*t0)] + 
        (20*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)])/E^t0 + 
        20*E^t0*\[Rho]^(13/2)*PolyLog[2, 1 - E^(2*t0)] - 
        (352*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/315 - 
        (40*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(3 - 3*\[Rho]) - 
        (2164*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/45 - 
        (5000*\[Rho]*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(9 - 9*\[Rho]) - 
        388*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])] - 
        (19960*\[Rho]^2*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (9 - 9*\[Rho]) - (9200*\[Rho]^3*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (7832*\[Rho]^3*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (3 - 3*\[Rho]) - (9560*\[Rho]^4*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/9 - 
        (3256*\[Rho]^4*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (3 - 3*\[Rho]) - (2204*\[Rho]^5*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/5 - 
        (33704*\[Rho]^5*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (9*(-1 + \[Rho])) - (2764*\[Rho]^6*PolyLog[2, 
           1 - 1/(E^t0*Sqrt[\[Rho]])])/45 - 
        (2520*\[Rho]^6*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/(-1 + \[Rho]) - 
        (104*\[Rho]^7*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/63 - 
        (1960*\[Rho]^7*PolyLog[2, 1 - 1/(E^t0*Sqrt[\[Rho]])])/
         (9*(-1 + \[Rho])) + (10*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (10*Sqrt[\[Rho]]*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (1930*\[Rho]*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (3 - 3*Sqrt[\[Rho]]) - (1930*\[Rho]^(3/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(3*(-1 + Sqrt[\[Rho]])) - 
        (47848*\[Rho]^2*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (13090*\[Rho]^2*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (13090*\[Rho]^(5/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (47848*\[Rho]^(5/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (81892*\[Rho]^3*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (12250*\[Rho]^3*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (12250*\[Rho]^(7/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (81892*\[Rho]^(7/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (66634*\[Rho]^4*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (1960*\[Rho]^4*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (1960*\[Rho]^(9/2)*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (66634*\[Rho]^(9/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (21886*\[Rho]^5*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (21886*\[Rho]^(11/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (1540*\[Rho]^6*PolyLog[2, 1 - E^t0/Sqrt[\[Rho]]])/
         (9 - 9*Sqrt[\[Rho]]) - (1540*\[Rho]^(13/2)*PolyLog[2, 
           1 - E^t0/Sqrt[\[Rho]]])/(9*(-1 + Sqrt[\[Rho]])) - 
        (70*PolyLog[2, 1 - Sqrt[\[Rho]]])/3 - 
        (10976*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        6764*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]] - 
        (122182*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (128350*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (246316*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 - 
        (19814*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 - 
        (104*\[Rho]^7*PolyLog[2, 1 - Sqrt[\[Rho]]])/63 - 
        (352*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/315 - 
        (1834*\[Rho]*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/45 - 
        (818*\[Rho]^2*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        (5236*\[Rho]^3*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (4228*\[Rho]^4*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/9 - 
        (410*\[Rho]^5*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0])/3 - 
        10*\[Rho]^6*PolyLog[2, 1 - Sqrt[\[Rho]]/E^t0] - 
        (70*PolyLog[2, Sqrt[\[Rho]]])/3 - 
        (10976*\[Rho]*PolyLog[2, Sqrt[\[Rho]]])/9 - 6764*\[Rho]^2*
         PolyLog[2, Sqrt[\[Rho]]] - (122182*\[Rho]^3*PolyLog[2, 
           Sqrt[\[Rho]]])/9 - (128350*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]])/9 - 
        (246316*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]])/45 - 
        (19814*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]])/45 - 
        (104*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]])/63 + 
        (40*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (44*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (5186*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (124*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (124*E^(2*t0)*\[Rho]*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (584*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (272*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        272*E^t0*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (584*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        2902*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (184*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (1292*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (1292*E^(2*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (184*E^(4*t0)*\[Rho]^2*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (524*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(15*E^(5*t0)) - 
        (3716*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (3740*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (3740*E^t0*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (3716*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (524*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/15 + 
        (52540*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (100*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (240*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(4*t0) + 
        (1220*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        1220*E^(2*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        240*E^(4*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (100*E^(6*t0)*\[Rho]^3*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (32*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(21*E^(7*t0)) - 
        (392*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(5*E^(5*t0)) - 
        (728*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(3*t0) - 
        (6160*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (6160*E^t0*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        728*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (392*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 - 
        (32*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/21 + 
        (63676*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (100*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(6*t0)) + 
        (736*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (3788*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(2*t0)) + 
        (3788*E^(2*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (736*E^(4*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 + 
        (100*E^(6*t0)*\[Rho]^4*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        (36*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(5*t0) - 
        (3956*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (1348*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        1348*E^t0*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (3956*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 - 
        36*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (136886*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/45 + 
        (200*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^(4*t0)) + 
        (484*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        484*E^(2*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (200*E^(4*t0)*\[Rho]^5*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (680*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(9*E^(3*t0)) - 
        (976*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/(3*E^t0) - 
        (976*E^t0*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/3 - 
        (680*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/9 + 
        (1346*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/5 + 
        (52*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^(2*t0) + 
        52*E^(2*t0)*\[Rho]^6*PolyLog[2, Sqrt[\[Rho]]/E^t0] - 
        (20*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0])/E^t0 - 
        20*E^t0*\[Rho]^(13/2)*PolyLog[2, Sqrt[\[Rho]]/E^t0] + 
        (104*\[Rho]^7*PolyLog[2, Sqrt[\[Rho]]/E^t0])/63 - 
        (10*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (44*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (44*E^t0*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (10*Sqrt[\[Rho]]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) - 
        (124*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (124*E^(2*t0)*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (1930*\[Rho]*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3 - 3*Sqrt[\[Rho]]) + 
        (584*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (272*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        272*E^t0*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (584*E^(3*t0)*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (1930*\[Rho]^(3/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*(-1 + Sqrt[\[Rho]])) - (184*\[Rho]^2*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/(3*E^(4*t0)) - 
        (1292*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^(2*t0)) - 
        (1292*E^(2*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (184*E^(4*t0)*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - 
        (3862*\[Rho]^2*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (524*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(15*E^(5*t0)) + 
        (3716*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (3740*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (3740*E^t0*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (3716*E^(3*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (524*E^(5*t0)*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/15 + 
        (3862*\[Rho]^(5/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (100*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*E^(6*t0)) - (240*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(4*t0) - (1220*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 
        1220*E^(2*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        240*E^(4*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (100*E^(6*t0)*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (7738*\[Rho]^3*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (32*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(21*E^(7*t0)) + 
        (392*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(5*E^(5*t0)) + 
        (728*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(3*t0) + 
        (6160*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (6160*E^t0*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        728*E^(3*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (392*E^(5*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/5 + 
        (32*E^(7*t0)*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/21 + 
        (7738*\[Rho]^(7/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (100*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*E^(6*t0)) - (736*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(4*t0)) - (3788*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(2*t0)) - (3788*E^(2*t0)*\[Rho]^4*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/3 - (736*E^(4*t0)*\[Rho]^4*
          PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 - (100*E^(6*t0)*\[Rho]^4*
          PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 - 
        (7186*\[Rho]^4*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(-1 + Sqrt[\[Rho]]) + 
        (36*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^(5*t0) + 
        (3956*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (1348*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        1348*E^t0*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (3956*E^(3*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        36*E^(5*t0)*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (7186*\[Rho]^(9/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (-1 + Sqrt[\[Rho]]) - (200*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (3*E^(4*t0)) - (484*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         E^(2*t0) - 484*E^(2*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]] - 
        (200*E^(4*t0)*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (21886*\[Rho]^5*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (680*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9*E^(3*t0)) + 
        (976*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(3*E^t0) + 
        (976*E^t0*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/3 + 
        (680*E^(3*t0)*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/9 + 
        (21886*\[Rho]^(11/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]])) - (52*\[Rho]^6*PolyLog[2, 
           E^t0*Sqrt[\[Rho]]])/E^(2*t0) - 52*E^(2*t0)*\[Rho]^6*
         PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (1540*\[Rho]^6*PolyLog[2, E^t0*Sqrt[\[Rho]]])/(9 - 9*Sqrt[\[Rho]]) + 
        (20*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/E^t0 + 
        20*E^t0*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]] + 
        (1540*\[Rho]^(13/2)*PolyLog[2, E^t0*Sqrt[\[Rho]]])/
         (9*(-1 + Sqrt[\[Rho]]))))/Pi - 
     (4*Sqrt[\[Rho]]*(296 + 2249*\[Rho] + 2577*\[Rho]^2 + 2779*\[Rho]^3 + 
        4291*\[Rho]^4 + 1225*\[Rho]^5 + 33*\[Rho]^6)*Sinh[t0])/3 + 
     (8*\[Rho]*(206 + 1377*\[Rho] + 2916*\[Rho]^2 + 2815*\[Rho]^3 + 
        988*\[Rho]^4 + 73*\[Rho]^5)*Sinh[2*t0])/3 - 
     (4*\[Rho]^(3/2)*(1359 + 6981*\[Rho] + 11115*\[Rho]^2 + 6243*\[Rho]^3 + 
        941*\[Rho]^4 + 15*\[Rho]^5)*Sinh[3*t0])/9 + 
     (2*\[Rho]^2*(723 + 2640*\[Rho] + 2666*\[Rho]^2 + 752*\[Rho]^3 + 
        35*\[Rho]^4)*Sinh[4*t0])/3 - 
     (4*\[Rho]^(5/2)*(1002 + 2371*\[Rho] + 1291*\[Rho]^2 + 130*\[Rho]^3)*
       Sinh[5*t0])/15 + (8*\[Rho]^3*(108 + 143*\[Rho] + 30*\[Rho]^2)*
       Sinh[6*t0])/9 - (4*\[Rho]^(7/2)*(103 + 55*\[Rho])*Sinh[7*t0])/21 + 
     (5*\[Rho]^4*Sinh[8*t0])/3
M0\[Rho]D0 = (-77 + 88*\[Rho] - 24*\[Rho]^2 + 8*\[Rho]^3 + 5*\[Rho]^4 - 
       12*(4 + 3*\[Rho]^2)*Log[\[Rho]])/3 + 
     (CA*\[Alpha]s*(-(714 - 19813*\[Rho] + 22203*\[Rho]^2 + 701*\[Rho]^3 - 
           5285*\[Rho]^4 + 1480*\[Rho]^5)/(540*\[Rho]) - 
        ((357 - 1395*\[Rho] + 4160*\[Rho]^2 - 1740*\[Rho]^3 + 2295*\[Rho]^4 - 
           4097*\[Rho]^5 + 420*\[Rho]^6)*Log[1 - \[Rho]])/(270*\[Rho]^2) + 
        (2*Log[\[Mu]/mb]*(-35 + 36*\[Rho] + 18*\[Rho]^2 - 28*\[Rho]^3 + 
           9*\[Rho]^4 - 24*Log[\[Rho]]))/3 + 
        ((6930 - 4290*\[Rho] + 1455*\[Rho]^2 - 5117*\[Rho]^3 + 420*\[Rho]^4)*
          Log[\[Rho]])/270 - (2*(-1 + 75*\[Rho] + 18*\[Rho]^2 + 26*\[Rho]^3)*
          Log[1 - \[Rho]]*Log[\[Rho]])/9 + 
        ((39 + 45*\[Rho] - 23*\[Rho]^2 - 17*\[Rho]^3)*Log[\[Rho]]^2)/9 + 
        (8*Sqrt[\[Rho]]*(-35 + 50*\[Rho] + 57*\[Rho]^2)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        (2*(-24 - 35*Sqrt[\[Rho]] + 108*\[Rho] + 50*\[Rho]^(3/2) + 
           37*\[Rho]^2 + 57*\[Rho]^(5/2) + 69*\[Rho]^3)*
          PolyLog[2, 1 - \[Rho]])/9))/Pi + 
     (CF*\[Alpha]s*((-2352 - 41721*\[Rho] - 61044*\[Rho]^2 + 44072*\[Rho]^3 + 
          56740*\[Rho]^4 + 4305*\[Rho]^5)/(1080*\[Rho]) - 
        ((588 - 2200*\[Rho] - 5815*\[Rho]^2 - 5640*\[Rho]^3 + 9580*\[Rho]^4 + 
           3232*\[Rho]^5 + 255*\[Rho]^6)*Log[1 - \[Rho]])/(270*\[Rho]^2) + 
        (64*Log[\[Mu]/mb]*(-10 + 14*\[Rho] - 3*\[Rho]^2 - 2*\[Rho]^3 + 
           \[Rho]^4 - 6*Log[\[Rho]]))/9 + 
        ((-6600 + 780*\[Rho] - 23390*\[Rho]^2 - 8*\[Rho]^3 + 255*\[Rho]^4)*
          Log[\[Rho]])/270 + ((83 + 468*\[Rho] + 256*\[Rho]^2 + 20*\[Rho]^3 + 
           15*\[Rho]^4)*Log[1 - \[Rho]]*Log[\[Rho]])/9 + 
        (\[Rho]*(-96 - 500*\[Rho] - 16*\[Rho]^2 + 15*\[Rho]^3)*Log[\[Rho]]^2)/
         18 + (64*Sqrt[\[Rho]]*(13 + 16*\[Rho] + 27*\[Rho]^2)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        ((-147 - 208*Sqrt[\[Rho]] + 768*\[Rho] - 256*\[Rho]^(3/2) - 
           744*\[Rho]^2 - 432*\[Rho]^(5/2) + 24*\[Rho]^3 + 45*\[Rho]^4)*
          PolyLog[2, 1 - \[Rho]])/9))/Pi
M1\[Rho]D0 = (-729 + 1831*\[Rho] - 1296*\[Rho]^2 + 144*\[Rho]^3 + 
       41*\[Rho]^4 + 9*\[Rho]^5 - 12*(24 + 8*\[Rho] - 69*\[Rho]^2 + 
         27*\[Rho]^3)*Log[\[Rho]])/18 + 
     (CA*\[Alpha]s*(-(255 - 48124*\[Rho] + 178068*\[Rho]^2 - 
           140085*\[Rho]^3 + 13987*\[Rho]^4 - 4767*\[Rho]^5 + 666*\[Rho]^6)/
         (810*\[Rho]) - ((85 - 546*\[Rho] + 2249*\[Rho]^2 + 14470*\[Rho]^3 - 
           14925*\[Rho]^4 + 1630*\[Rho]^5 - 3089*\[Rho]^6 + 126*\[Rho]^7)*
          Log[1 - \[Rho]])/(270*\[Rho]^2) + 
        ((8910 - 11260*\[Rho] - 47625*\[Rho]^2 + 6350*\[Rho]^3 - 
           3719*\[Rho]^4 + 126*\[Rho]^5)*Log[\[Rho]])/270 - 
        ((-11 + 326*\[Rho] + 312*\[Rho]^2 + 70*\[Rho]^3 + 31*\[Rho]^4)*
          Log[1 - \[Rho]]*Log[\[Rho]])/9 + 
        ((78 + 174*\[Rho] - 337*\[Rho]^2 + 44*\[Rho]^3 - 35*\[Rho]^4)*
          Log[\[Rho]]^2)/18 + (Log[\[Mu]/mb]*(-1731 + 4655*\[Rho] - 
           3060*\[Rho]^2 + 480*\[Rho]^3 - 425*\[Rho]^4 + 81*\[Rho]^5 + 
           60*(-12 + \[Rho] + 33*\[Rho]^2)*Log[\[Rho]]))/45 + 
        (8*Sqrt[\[Rho]]*(-89 + 435*\[Rho] + 13*\[Rho]^2 + 57*\[Rho]^3)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/9 - 
        ((-89 - 178*Sqrt[\[Rho]] + 526*\[Rho] + 870*\[Rho]^(3/2) + 
           1028*\[Rho]^2 + 26*\[Rho]^(5/2) - 2*\[Rho]^3 + 114*\[Rho]^(7/2) + 
           97*\[Rho]^4)*PolyLog[2, 1 - \[Rho]])/9))/Pi + 
     (CF*\[Alpha]s*((-1680 - 376649*\[Rho] + 561605*\[Rho]^2 - 
          1850526*\[Rho]^3 + 1536734*\[Rho]^4 + 126439*\[Rho]^5 + 
          4077*\[Rho]^6)/(3240*\[Rho]) - 
        ((280 - 1448*\[Rho] - 14371*\[Rho]^2 - 75035*\[Rho]^3 + 
           62960*\[Rho]^4 + 23200*\[Rho]^5 + 4123*\[Rho]^6 + 291*\[Rho]^7)*
          Log[1 - \[Rho]])/(540*\[Rho]^2) + 
        ((-21120 - 12545*\[Rho] - 19510*\[Rho]^2 - 142110*\[Rho]^3 + 
           1218*\[Rho]^4 + 291*\[Rho]^5)*Log[\[Rho]])/540 + 
        ((121 + 1933*\[Rho] + 2108*\[Rho]^2 + 444*\[Rho]^3 + 29*\[Rho]^4 + 
           9*\[Rho]^5)*Log[1 - \[Rho]]*Log[\[Rho]])/18 + 
        (\[Rho]*(-640 + 92*\[Rho] - 2500*\[Rho]^2 + 45*\[Rho]^3 + 9*\[Rho]^4)*
          Log[\[Rho]]^2)/36 + (32*Log[\[Mu]/mb]*(-459 + 1195*\[Rho] - 
           540*\[Rho]^2 - 180*\[Rho]^3 - 25*\[Rho]^4 + 9*\[Rho]^5 + 
           60*(-3 - \[Rho] + 12*\[Rho]^2)*Log[\[Rho]]))/135 + 
        (64*Sqrt[\[Rho]]*(40 - 145*\[Rho] + 166*\[Rho]^2 + 27*\[Rho]^3)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        ((-485 - 1280*Sqrt[\[Rho]] + 3303*\[Rho] + 4640*\[Rho]^(3/2) + 
           2832*\[Rho]^2 - 5312*\[Rho]^(5/2) - 3952*\[Rho]^3 - 
           864*\[Rho]^(7/2) + 103*\[Rho]^4 + 27*\[Rho]^5)*
          PolyLog[2, 1 - \[Rho]])/18))/Pi
M2\[Rho]D0 = (2*(-1119 + 4420*\[Rho] + 5275*\[Rho]^2 - 9200*\[Rho]^3 + 
        575*\[Rho]^4 + 44*\[Rho]^5 + 5*\[Rho]^6 - 
        60*(6 + 4*\[Rho] - 131*\[Rho]^2 - 56*\[Rho]^3 + 9*\[Rho]^4)*
         Log[\[Rho]]))/45 + 
     (CA*\[Alpha]s*(-(13260 - 8895837*\[Rho] + 57175009*\[Rho]^2 + 
           60323932*\[Rho]^3 - 118412512*\[Rho]^4 + 10454561*\[Rho]^5 - 
           699853*\[Rho]^6 + 41440*\[Rho]^7)/(113400*\[Rho]) - 
        ((1105 - 10745*\[Rho] + 45962*\[Rho]^2 + 1384040*\[Rho]^3 + 
           102375*\[Rho]^4 - 1464855*\[Rho]^5 + 30870*\[Rho]^6 - 
           90712*\[Rho]^7 + 1960*\[Rho]^8)*Log[1 - \[Rho]])/(9450*\[Rho]^2) + 
        ((355320 - 756140*\[Rho] - 9935345*\[Rho]^2 - 4731475*\[Rho]^3 + 
           485730*\[Rho]^4 - 107302*\[Rho]^5 + 1960*\[Rho]^6)*Log[\[Rho]])/
         9450 - ((-77 + 2695*\[Rho] + 8850*\[Rho]^2 + 2790*\[Rho]^3 + 
           465*\[Rho]^4 + 113*\[Rho]^5)*Log[1 - \[Rho]]*Log[\[Rho]])/45 + 
        ((390 + 1410*\[Rho] - 11180*\[Rho]^2 - 3160*\[Rho]^3 + 295*\[Rho]^4 - 
           113*\[Rho]^5)*Log[\[Rho]]^2)/90 + 
        (2*Log[\[Mu]/mb]*(-1082 + 4907*\[Rho] + 3950*\[Rho]^2 - 
           7900*\[Rho]^3 + 250*\[Rho]^4 - 143*\[Rho]^5 + 18*\[Rho]^6 + 
           60*(-6 + \[Rho] + 130*\[Rho]^2 + 50*\[Rho]^3)*Log[\[Rho]]))/45 + 
        (8*Sqrt[\[Rho]]*(-715 + 6980*\[Rho] + 10486*\[Rho]^2 - 780*\[Rho]^3 + 
           285*\[Rho]^4)*PolyLog[2, 1 - Sqrt[\[Rho]]])/45 - 
        ((-531 - 1430*Sqrt[\[Rho]] + 4385*\[Rho] + 13960*\[Rho]^(3/2) + 
           34470*\[Rho]^2 + 20972*\[Rho]^(5/2) + 8810*\[Rho]^3 - 
           1560*\[Rho]^(7/2) - 125*\[Rho]^4 + 570*\[Rho]^(9/2) + 
           339*\[Rho]^5)*PolyLog[2, 1 - \[Rho]])/45))/Pi + 
     (CF*\[Alpha]s*((-1560 - 1427358*\[Rho] + 4462265*\[Rho]^2 - 
          2786860*\[Rho]^3 - 9532420*\[Rho]^4 + 9045850*\[Rho]^5 + 
          235363*\[Rho]^6 + 4720*\[Rho]^7)/(8100*\[Rho]) - 
        ((26 - 180*\[Rho] - 3383*\[Rho]^2 - 48794*\[Rho]^3 + 6450*\[Rho]^4 + 
           39924*\[Rho]^5 + 5055*\[Rho]^6 + 858*\[Rho]^7 + 44*\[Rho]^8)*
          Log[1 - \[Rho]])/(135*\[Rho]^2) + 
        ((-6522 - 7190*\[Rho] + 121845*\[Rho]^2 - 62046*\[Rho]^3 - 
           65765*\[Rho]^4 + 391*\[Rho]^5 + 44*\[Rho]^6)*Log[\[Rho]])/135 + 
        (2*(22 + 798*\[Rho] + 1995*\[Rho]^2 + 704*\[Rho]^3 + 100*\[Rho]^4 + 
           6*\[Rho]^5 + \[Rho]^6)*Log[1 - \[Rho]]*Log[\[Rho]])/9 + 
        (\[Rho]*(-296 + 2550*\[Rho] - 542*\[Rho]^2 - 908*\[Rho]^3 + 
           6*\[Rho]^4 + \[Rho]^5)*Log[\[Rho]]^2)/9 + 
        (32*Log[\[Mu]/mb]*(-561 + 2246*\[Rho] + 3200*\[Rho]^2 - 
           4600*\[Rho]^3 - 275*\[Rho]^4 - 14*\[Rho]^5 + 4*\[Rho]^6 + 
           60*(-3 - 2*\[Rho] + 70*\[Rho]^2 + 40*\[Rho]^3)*Log[\[Rho]]))/135 + 
        (64*Sqrt[\[Rho]]*(67 - 600*\[Rho] - 590*\[Rho]^2 + 424*\[Rho]^3 + 
           27*\[Rho]^4)*PolyLog[2, 1 - Sqrt[\[Rho]]])/9 + 
        (2*(-150 - 536*Sqrt[\[Rho]] + 1394*\[Rho] + 4800*\[Rho]^(3/2) + 
           9989*\[Rho]^2 + 4720*\[Rho]^(5/2) - 752*\[Rho]^3 - 
           3392*\[Rho]^(7/2) - 1500*\[Rho]^4 - 216*\[Rho]^(9/2) + 
           18*\[Rho]^5 + 3*\[Rho]^6)*PolyLog[2, 1 - \[Rho]])/9))/Pi
M3\[Rho]D0 = (-11897 + 66843*\[Rho] + 377475*\[Rho]^2 - 207025*\[Rho]^3 - 
       235375*\[Rho]^4 + 9597*\[Rho]^5 + 357*\[Rho]^6 + 25*\[Rho]^7)/210 - 
     2*(8 + 8*\[Rho] - 585*\[Rho]^2 - 925*\[Rho]^3 - 165*\[Rho]^4 + 
       15*\[Rho]^5)*Log[\[Rho]] + 
     (CA*\[Alpha]s*(-(12240 - 21449723*\[Rho] + 207381654*\[Rho]^2 + 
           1038554743*\[Rho]^3 - 675628320*\[Rho]^4 - 591368493*\[Rho]^5 + 
           43744586*\[Rho]^6 - 1291087*\[Rho]^7 + 44400*\[Rho]^8)/
         (226800*\[Rho]) - ((340 - 4680*\[Rho] + 15967*\[Rho]^2 + 
           1733242*\[Rho]^3 + 3752175*\[Rho]^4 - 3476340*\[Rho]^5 - 
           1969695*\[Rho]^6 + 1158*\[Rho]^7 - 52867*\[Rho]^8 + 700*\[Rho]^9)*
          Log[1 - \[Rho]])/(6300*\[Rho]^2) + 
        ((774060 - 2551920*\[Rho] - 68413730*\[Rho]^2 - 99214640*\[Rho]^3 - 
           18193665*\[Rho]^4 + 1615714*\[Rho]^5 - 185481*\[Rho]^6 + 
           2100*\[Rho]^7)*Log[\[Rho]])/18900 - 
        ((-181 + 7974*\[Rho] + 55575*\[Rho]^2 + 60560*\[Rho]^3 + 
           8655*\[Rho]^4 + 1134*\[Rho]^5 + 179*\[Rho]^6)*Log[1 - \[Rho]]*
          Log[\[Rho]])/90 - ((-780 - 4140*\[Rho] + 81120*\[Rho]^2 + 
           115040*\[Rho]^3 + 6555*\[Rho]^4 - 926*\[Rho]^5 + 179*\[Rho]^6)*
          Log[\[Rho]]^2)/180 + (Log[\[Mu]/mb]*(-5806 + 38479*\[Rho] + 
           178080*\[Rho]^2 - 115325*\[Rho]^3 - 96250*\[Rho]^4 + 
           1281*\[Rho]^5 - 504*\[Rho]^6 + 45*\[Rho]^7 + 
           420*(-4 + \[Rho] + 300*\[Rho]^2 + 425*\[Rho]^3 + 70*\[Rho]^4)*
            Log[\[Rho]]))/105 + (8*Sqrt[\[Rho]]*(-985 + 16225*\[Rho] + 
           67734*\[Rho]^2 + 26034*\[Rho]^3 - 2285*\[Rho]^4 + 285*\[Rho]^5)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/45 - 
        ((-1143 - 3940*Sqrt[\[Rho]] + 13002*\[Rho] + 64900*\[Rho]^(3/2) + 
           238785*\[Rho]^2 + 270936*\[Rho]^(5/2) + 291560*\[Rho]^3 + 
           104136*\[Rho]^(7/2) + 19905*\[Rho]^4 - 9140*\[Rho]^(9/2) - 
           718*\[Rho]^5 + 1140*\[Rho]^(11/2) + 537*\[Rho]^6)*
          PolyLog[2, 1 - \[Rho]])/90))/Pi + 
     (CF*\[Alpha]s*((-141120 - 360870391*\[Rho] + 1823764119*\[Rho]^2 + 
          9100014071*\[Rho]^3 - 12219126399*\[Rho]^4 - 1396552545*\[Rho]^5 + 
          3013994353*\[Rho]^6 + 38403937*\[Rho]^7 + 513975*\[Rho]^8)/
         (1587600*\[Rho]) - ((11760 - 105560*\[Rho] - 3003993*\[Rho]^2 - 
           90995499*\[Rho]^3 - 105515375*\[Rho]^4 + 143993115*\[Rho]^5 + 
           51208185*\[Rho]^6 + 3631243*\[Rho]^7 + 747999*\[Rho]^8 + 
           28125*\[Rho]^9)*Log[1 - \[Rho]])/(132300*\[Rho]^2) + 
        ((-7279440 - 9618105*\[Rho] + 615302485*\[Rho]^2 + 
           671252260*\[Rho]^3 - 237554415*\[Rho]^4 - 98525252*\[Rho]^5 + 
           408534*\[Rho]^6 + 28125*\[Rho]^7)*Log[\[Rho]])/132300 + 
        ((2287 + 165501*\[Rho] + 791525*\[Rho]^2 + 641095*\[Rho]^3 + 
           89355*\[Rho]^4 + 12817*\[Rho]^5 + 721*\[Rho]^6 + 75*\[Rho]^7)*
          Log[1 - \[Rho]]*Log[\[Rho]])/630 + 
        (\[Rho]*(-63840 + 1440740*\[Rho] + 2277520*\[Rho]^2 - 
           294105*\[Rho]^3 - 168623*\[Rho]^4 + 721*\[Rho]^5 + 75*\[Rho]^6)*
          Log[\[Rho]]^2)/1260 + (32*Log[\[Mu]/mb]*(-1489 + 8421*\[Rho] + 
           49245*\[Rho]^2 - 22925*\[Rho]^3 - 32375*\[Rho]^4 - 861*\[Rho]^5 - 
           21*\[Rho]^6 + 5*\[Rho]^7 + 420*(-1 - \[Rho] + 75*\[Rho]^2 + 
             125*\[Rho]^3 + 30*\[Rho]^4)*Log[\[Rho]]))/315 + 
        (64*Sqrt[\[Rho]]*(3290 - 52675*\[Rho] - 206724*\[Rho]^2 - 
           44742*\[Rho]^3 + 27650*\[Rho]^4 + 945*\[Rho]^5)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/315 + 
        ((-23379 - 105280*Sqrt[\[Rho]] + 294903*\[Rho] + 
           1685600*\[Rho]^(3/2) + 5460875*\[Rho]^2 + 6615168*\[Rho]^(5/2) + 
           5696425*\[Rho]^3 + 1431744*\[Rho]^(7/2) - 732795*\[Rho]^4 - 
           884800*\[Rho]^(9/2) - 282849*\[Rho]^5 - 30240*\[Rho]^(11/2) + 
           2163*\[Rho]^6 + 225*\[Rho]^7)*PolyLog[2, 1 - \[Rho]])/630))/Pi
M4\[Rho]D0 = (-39213 + 295376*\[Rho] + 3814356*\[Rho]^2 + 1916880*\[Rho]^3 - 
       4547200*\[Rho]^4 - 1484112*\[Rho]^5 + 42924*\[Rho]^6 + 944*\[Rho]^7 + 
       45*\[Rho]^8 - 840*(12 + 16*\[Rho] - 2157*\[Rho]^2 - 6840*\[Rho]^3 - 
         4495*\[Rho]^4 - 456*\[Rho]^5 + 27*\[Rho]^6)*Log[\[Rho]])/630 + 
     (CA*\[Alpha]s*(-(135660 - 515509350*\[Rho] + 6959893726*\[Rho]^2 + 
           78511998867*\[Rho]^3 + 29692805439*\[Rho]^4 - 
           93162469858*\[Rho]^5 - 22969818054*\[Rho]^6 + 
           1507458405*\[Rho]^7 - 25054275*\[Rho]^8 + 559440*\[Rho]^9)/
         (4762800*\[Rho]) - ((11305 - 209475*\[Rho] + 304128*\[Rho]^2 + 
           175288092*\[Rho]^3 + 914828040*\[Rho]^4 + 147276360*\[Rho]^5 - 
           1023663900*\[Rho]^6 - 209585628*\[Rho]^7 - 1295217*\[Rho]^8 - 
           2980165*\[Rho]^9 + 26460*\[Rho]^10)*Log[1 - \[Rho]])/
         (396900*\[Rho]^2) + ((17302320 - 82403160*\[Rho] - 
           3776755290*\[Rho]^2 - 10471753530*\[Rho]^3 - 6662388180*\[Rho]^4 - 
           590407188*\[Rho]^5 + 48877983*\[Rho]^6 - 3456445*\[Rho]^7 + 
           26460*\[Rho]^8)*Log[\[Rho]])/396900 - 
        (2*(-349 + 19299*\[Rho] + 230475*\[Rho]^2 + 529655*\[Rho]^3 + 
           278075*\[Rho]^4 + 21231*\[Rho]^5 + 2324*\[Rho]^6 + 260*\[Rho]^7)*
          Log[1 - \[Rho]]*Log[\[Rho]])/315 - 
        ((-1365 - 9975*\[Rho] + 375060*\[Rho]^2 + 1163470*\[Rho]^3 + 
           587440*\[Rho]^4 + 2086*\[Rho]^5 - 2226*\[Rho]^6 + 260*\[Rho]^7)*
          Log[\[Rho]]^2)/315 + (Log[\[Mu]/mb]*(-19245 + 172616*\[Rho] + 
           1894116*\[Rho]^2 + 706944*\[Rho]^3 - 2172100*\[Rho]^4 - 
           585480*\[Rho]^5 + 4284*\[Rho]^6 - 1216*\[Rho]^7 + 81*\[Rho]^8 + 
           840*(-6 + 2*\[Rho] + 1122*\[Rho]^2 + 3288*\[Rho]^3 + 
             1975*\[Rho]^4 + 186*\[Rho]^5)*Log[\[Rho]]))/315 + 
        (8*Sqrt[\[Rho]]*(-8785 + 220290*\[Rho] + 1750189*\[Rho]^2 + 
           2063436*\[Rho]^3 + 335545*\[Rho]^4 - 31150*\[Rho]^5 + 
           1995*\[Rho]^6)*PolyLog[2, 1 - Sqrt[\[Rho]]])/315 - 
        (2*(-2097 - 8785*Sqrt[\[Rho]] + 31787*\[Rho] + 220290*\[Rho]^(3/2) + 
           1064175*\[Rho]^2 + 1750189*\[Rho]^(5/2) + 2874095*\[Rho]^3 + 
           2063436*\[Rho]^(7/2) + 1425935*\[Rho]^4 + 335545*\[Rho]^(9/2) + 
           19943*\[Rho]^5 - 31150*\[Rho]^(11/2) - 2128*\[Rho]^6 + 
           1995*\[Rho]^(13/2) + 780*\[Rho]^7)*PolyLog[2, 1 - \[Rho]])/315))/
      Pi + (CF*\[Alpha]s*((-893760 - 5174932491*\[Rho] + 
          38170138072*\[Rho]^2 + 537272304948*\[Rho]^3 + 
          34934038344*\[Rho]^4 - 690322598704*\[Rho]^5 + 
          31280266104*\[Rho]^6 + 53438905548*\[Rho]^7 + 398946984*\[Rho]^8 + 
          3824955*\[Rho]^9)/(19051200*\[Rho]) - 
        ((37240 - 421680*\[Rho] - 16195773*\[Rho]^2 - 891056784*\[Rho]^3 - 
           2771006448*\[Rho]^4 + 982489200*\[Rho]^5 + 2485981680*\[Rho]^6 + 
           194037648*\[Rho]^7 + 11921784*\[Rho]^8 + 4096448*\[Rho]^9 + 
           116685*\[Rho]^10)*Log[1 - \[Rho]])/(793800*\[Rho]^2) + 
        ((-47864880 - 61408200*\[Rho] + 11621886360*\[Rho]^2 + 
           31919295240*\[Rho]^3 + 12993499260*\[Rho]^4 - 
           3753287832*\[Rho]^5 - 814929696*\[Rho]^6 + 2469368*\[Rho]^7 + 
           116685*\[Rho]^8)*Log[\[Rho]])/793800 + 
        ((1717 + 229176*\[Rho] + 1823192*\[Rho]^2 + 2898840*\[Rho]^3 + 
           982940*\[Rho]^4 + 27832*\[Rho]^5 + 11816*\[Rho]^6 + 632*\[Rho]^7 + 
           45*\[Rho]^8)*Log[1 - \[Rho]]*Log[\[Rho]])/630 + 
        (\[Rho]*(-89600 + 3845240*\[Rho] + 14560000*\[Rho]^2 + 
           7807380*\[Rho]^3 - 723128*\[Rho]^4 - 209944*\[Rho]^5 + 
           632*\[Rho]^6 + 45*\[Rho]^7)*Log[\[Rho]]^2)/1260 + 
        (32*Log[\[Mu]/mb]*(-4905 + 37084*\[Rho] + 485394*\[Rho]^2 + 
           268716*\[Rho]^3 - 568400*\[Rho]^4 - 214620*\[Rho]^5 - 
           3234*\[Rho]^6 - 44*\[Rho]^7 + 9*\[Rho]^8 + 
           420*(-3 - 4*\[Rho] + 546*\[Rho]^2 + 1764*\[Rho]^3 + 
             1225*\[Rho]^4 + 168*\[Rho]^5)*Log[\[Rho]]))/945 + 
        (64*Sqrt[\[Rho]]*(4235 - 105560*\[Rho] - 832349*\[Rho]^2 - 
           925752*\[Rho]^3 - 69919*\[Rho]^4 + 44240*\[Rho]^5 + 945*\[Rho]^6)*
          PolyLog[2, 1 - Sqrt[\[Rho]]])/315 + 
        ((-25089 - 135520*Sqrt[\[Rho]] + 417608*\[Rho] + 
           3377920*\[Rho]^(3/2) + 14596736*\[Rho]^2 + 26635168*\[Rho]^(5/2) + 
           37972200*\[Rho]^3 + 29624064*\[Rho]^(7/2) + 15640520*\[Rho]^4 + 
           2237408*\[Rho]^(9/2) - 1979544*\[Rho]^5 - 1415680*\[Rho]^(11/2) - 
           355152*\[Rho]^6 - 30240*\[Rho]^(13/2) + 1896*\[Rho]^7 + 
           135*\[Rho]^8)*PolyLog[2, 1 - \[Rho]])/630))/Pi;

